C and Fortran OpenMP programs for rotating Bose-Einstein condensates

We present OpenMP versions of C and Fortran programs for solving the Gross-Pitaevskii equation for a rotating trapped Bose-Einstein condensate (BEC) in two (2D) and three (3D) spatial dimensions. The programs can be used to generate vortex lattices and study dynamics of rotating BECs. We use the split-step Crank-Nicolson algorithm for imaginary- and real-time propagation to calculate stationary states and BEC dynamics, respectively. The programs propagate the condensate wave function and calculate several relevant physical quantities, such as the energy, the chemical potential, and the root-mean-square sizes. The imaginary-time propagation starts with an analytic wave function with one vortex at the trap center, modulated by a random phase at different space points. Nevertheless, the converged wave function for a rapidly rotating BEC with a large number of vortices is most efficiently calculated using the pre-calculated converged wave function of a rotating BEC containing a smaller number of vortices as the initial state rather than using an analytic wave function with one vortex as the initial state. These pre-calculated initial states exhibit rapid convergence for fast-rotating condensates to states containing multiple vortices with an appropriate phase structure. This is illustrated here by calculating vortex lattices with up to 61 vortices in 2D and 3D. Outputs of the programs include calculated physical quantities, as well as the wave function and different density profiles (full density, integrated densities in lower dimensions, and density cross-sections). The provided real-time propagation programs can be used to study the dynamics of a rotating BEC using the imaginary-time stationary wave function as the initial state. We also study the efficiency of parallelization of the present OpenMP C and Fortran programs with different compilers.

==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/bec-gp-rot-2d-th.c <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#define _XOPEN_SOURCE 600

#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <stdbool.h>
#include <omp.h>
#include <assert.h>
#include "util/cfg.h"
#include "util/mem.h"
#include "util/diffint.h"
#include "util/exp.h"
#include "util/bec_rand.h"
#include "util/out.h"
#include "util/timer.h"

#define MAX(a, b)    (a > b) ? a : b
#define BOHR_RADIUS  5.2917720859e-11
#define PI           3.14159265358979

static int Nx, Ny;
static int ADD_RANDOM_PHASE, ADD_ONE_VORTEX;

static double dx, dy;
static double dt;

static double vnu, vgamma;
static double g, g0, g_2d, d_z;
static double aho, as;
static int Natoms;

static int Nstp, Npas, Nrun, iter;

static double *x, *y, *x2, *y2;
static double complex **psi;
static double **psi2;
static double **pot;
static double **dpsir, **dpsii;
static double **dpsixr, **dpsixi, **dpsiyr, **dpsiyi;
static double *rms;

static double complex Ax0r, Ay0r;
static double complex *Axm, *Axp, *Aym, *Ayp;
static double complex **alphax, **alphay;
static double complex **beta;
static double complex **gammax, **gammay;

static double **tmpx, **tmpy;
static double **tmpxy;

static double omega;

static int optscale;
static int optreim;
static int seed;
static double complex C;

static char *input, *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *finalout;
static enum OutputType { TEXTUAL = 1, BINARY = 2, VISUAL = 3 } outtype;
static enum OutputFlags { DEN_X = 1 << 0, DEN_Y = 1 << 1, DEN_XY = 1 << 2 } outflags;
static int outstpx, outstpy, outstpt;

static int nthreads;

void alloc();
void freemem();
void readparam(char *filename);

void initspace(double *x, double *x2, double *y, double *y2);
void initpsi(double complex **psi);
void initpot(double **pot);
void initcoef(double complex *Axm, double complex *Ax0r, double complex *Axp, double complex **alphax, double complex **gammax,
    double complex *Aym, double complex *Ay0r, double complex *Ayp, double complex **alphay, double complex **gammay);

double complex (*e)(double x);

void calcnu(double complex **psi, double **pot);
void calclux(double complex **psi, double complex **beta);
void calcluy(double complex **psi, double complex **beta);

void calcpsi2(double complex **psi, double **psi2);
void calcnorm(double *norm, double complex **psi, double **tmpx, double **tmpy);
void calcmuen(double *mu, double *en, double complex **psi, double **dpsir, double **dpsii,
    double **dpsixr, double **dpsixi, double **dpsiyr, double **dpsiyi);
void calcrms(double *rms, double **psi2, double **tmpx, double **tmpy);

void writeout(char *prefix, int step);

void outdenx(double **psi2, double **tmpy, double *den, char *filename);
void outdeny(double **psi2, double **tmpx, double *den, char *filename);

void outpsi2xy(double **psi2, double **den, char *filename);

void outpsi(double complex **psi, char *filename);

int main(int argc, char **argv) {
    FILE *fileout;
    FILE *filerms;
    char filename[FILENAME_MAX];
    double norm, mu, en;
    struct timespec progstart, progend, cpustart, cpuend;
    double walltime, cputime;

    if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
        fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
        exit(EXIT_FAILURE);
    }

    readparam(argv[2]);
    bec_srand(seed);

    get_wall_time(&progstart);
    get_cpu_time(&cpustart);

    #pragma omp parallel
    #pragma omp master
    nthreads = omp_get_num_threads();

    // Round up Nx and Ny to the nearest larger even number and allocate memory
    Nx = (Nx + 2) & ~1;
    Ny = (Ny + 2) & ~1;

    alloc();

    // After allocation, use the nearest odd number as the grid size
    Nx--;
    Ny--;

    if (optreim == 1) {
        C = 1. + I * 0.;
        e = &d_exp;
    } else {
        C = 0. + I * 1.;
        e = &c_exp;
    }

    g_2d = g0 / (sqrt(2. * PI) * d_z);

    if (Nstp > 0) {
        g = 0.;
    } else {
        g = optscale * g_2d;
    }

    if (output != NULL) {
        sprintf(filename, "%s.txt", output);
        fileout = fopen(filename, "w");
    } else fileout = stdout;

    if (rmsout != NULL) {
        sprintf(filename, "%s.txt", rmsout);
        filerms = fopen(filename, "w");
    } else filerms = NULL;

    if (optreim == 1) {
        fprintf(fileout, "Imaginary time propagation 2d, OPTION = %d, NUM_THREADS = %d\n\n", optscale, nthreads);
    } else {
        fprintf(fileout, "Real time propagation 2d, OPTION = %d, NUM_THREADS = %d\n\n", optscale, nthreads);
    }

    if (cfg_defined("G0")) {
        fprintf(fileout, "Nonlinearity G_3D = %.6f, G_2D = %.6f\n", g0, g_2d);
    } else {
        fprintf(fileout, "Number of atoms N = %d, Unit of length AHO = %.8f m\n", Natoms, aho);
        fprintf(fileout, "Scattering length a = %.6f*a0\n", as);
        fprintf(fileout, "Calculated nonlinearity G_3D = %.6f, G_2D = %.6f\n", g0, g_2d);
    }

    fprintf(fileout, "Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
    fprintf(fileout, "Parameters of rotation: ANG VEL = %.4f\n", omega);
    fprintf(fileout, "Axial trap parameter = %.2f\n\n", d_z);
    fprintf(fileout, "Space steps: NX = %d, NY = %d\n", Nx, Ny);
    fprintf(fileout, "             DX = %.6f, DY = %.6f\n", dx, dy);
    fprintf(fileout, "Time steps:  NSTP = %d, NPAS = %d, NRUN = %d\n", Nstp, Npas, Nrun);
    fprintf(fileout, "             DT = %.6f\n",  dt);
    if (Nstp != 0) fprintf(fileout, "RNG seed:    SEED = %d\n",  seed);
    fprintf(fileout, "\n             -----------------------------------------------------\n");
    fprintf(fileout, "               Iter     Norm       Chem       Ener/N      <rho>\n");
    fprintf(fileout, "             -----------------------------------------------------\n");
    fflush(fileout);

    initspace(x, x2, y, y2);
    initpsi(psi);
    initpot(pot);
    initcoef(Axm, &Ax0r, Axp, alphax, gammax, Aym, &Ay0r, Ayp, alphay, gammay);

    calcnorm(&norm, psi, tmpx, tmpy);
    calcmuen(&mu, &en, psi, dpsir, dpsii, dpsixr, dpsixi, dpsiyr, dpsiyi);
    calcpsi2(psi, psi2);
    calcrms(rms, psi2, tmpx, tmpy);

    fprintf(fileout, "Initial:  %19.4f %11.5f %11.5f %10.5f\n", norm, mu / optscale, en / optscale, *rms);
    fflush(fileout);
    writeout(initout, 0);

    if (rmsout != NULL) {
        if (optreim == 1) {
            fprintf(filerms, "Imaginary time propagation 2d, OPTION = %d\n\n", optscale);
        } else {
            fprintf(filerms, "Real time propagation 2d, OPTION = %d\n\n", optscale);
        }
        fprintf(filerms, "           -----------------------------------------------\n");
        fprintf(filerms, "RMS size:    Iter      <r>          <x>          <y>\n");
        fprintf(filerms, "           -----------------------------------------------\n");
        fprintf(filerms, "Initial: %21.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2]);
        fflush(filerms);
    }

    if (Nstp > 0) {
        double g_stp = optscale * g_2d / (double) Nstp;
        g = 0.;
        for (int i = 1; i <= Nstp; i ++) {
            g += g_stp;
            calcnu(psi, pot);
            calclux(psi, beta);
            calcluy(psi, beta);
            if (optreim == 1) calcnorm(&norm, psi, tmpx, tmpy);
        }
        if (optreim == 2) calcnorm(&norm, psi, tmpx, tmpy);
        calcmuen(&mu, &en, psi, dpsir, dpsii, dpsixr, dpsixi, dpsiyr, dpsiyi);
        calcpsi2(psi, psi2);
        calcrms(rms, psi2, tmpx, tmpy);

        fprintf(fileout, "NSTP iter.:  %16.4f %11.5f %11.5f %10.5f\n", norm, mu / optscale, en / optscale, *rms);
        fflush(fileout);

        writeout(Nstpout, 0);
        if (rmsout != NULL) {
            fprintf(filerms, "NSTP iter.: %18.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2]);
            fflush(filerms);
        }
    }

    int step = 1;
    for (int i = 1; i <= Npas; i ++) {
        calcnu(psi, pot);
        calclux(psi, beta);
        calcluy(psi, beta);
        if (optreim == 1) calcnorm(&norm, psi, tmpx, tmpy);
        if (i % iter == 0) {
            if (optreim == 2) calcnorm(&norm, psi, tmpx, tmpy);
            calcmuen(&mu, &en, psi, dpsir, dpsii, dpsixr, dpsixi, dpsiyr, dpsiyi);
            calcpsi2(psi, psi2);
            calcrms(rms, psi2, tmpx, tmpy);

            fprintf(fileout, "NPAS iter.:  %5d %10.4f %11.5f %11.5f %10.5f\n", step, norm, mu / optscale, en / optscale, *rms);
            fflush(fileout);
            writeout(Npasout, step);

            if (rmsout != NULL) {
                fprintf(filerms, "NPAS iter.: %5d %12.5f %12.5f %12.5f\n", step, rms[0], rms[1], rms[2]);
                fflush(filerms);
            }

            step++;
        }
    }

    for (int i = 1; i <= Nrun; i ++) {
        calcnu(psi, pot);
        calclux(psi, beta);
        calcluy(psi, beta);
        if (optreim == 1) calcnorm(&norm, psi, tmpx, tmpy);
    }
    if (optreim == 2) calcnorm(&norm, psi, tmpx, tmpy);
    calcmuen(&mu, &en, psi, dpsir, dpsii, dpsixr, dpsixi, dpsiyr, dpsiyi);
    calcpsi2(psi, psi2);
    calcrms(rms, psi2, tmpx, tmpy);

    fprintf(fileout, "NRUN iter.:  %16.4f %11.5f %11.5f %10.5f\n", norm, mu / optscale, en / optscale, *rms);
    fflush(fileout);
    writeout(Nrunout, 0);
    if (rmsout != NULL) {
        fprintf(filerms, "NRUN iter.: %18.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2]);
        fprintf(filerms, "           -----------------------------------------------\n");
    }

    fprintf(fileout, "            -----------------------------------------------------\n\n");

    if (finalout != NULL) {
        outpsi(psi, finalout);
    }

    freemem();

    get_wall_time(&progend);
    get_cpu_time(&cpuend);
    walltime = elapsed_time(&progstart, &progend);
    cputime = elapsed_time(&cpustart, &cpuend);

    fprintf(fileout, " Clock Time: %.f seconds\n", walltime);
    fprintf(fileout, " CPU Time: %.f seconds\n", cputime);

    if (output != NULL) fclose(fileout);
    if (rmsout != NULL) fclose(filerms);

    return EXIT_SUCCESS;
}

/**
 *    Allocation of memory.
 */
void alloc() {
    x = alloc_double_vector(Nx);
    y = alloc_double_vector(Ny);
    x2 = alloc_double_vector(Nx);
    y2 = alloc_double_vector(Ny);

    pot = alloc_double_matrix(Ny, Nx);

    Axm = alloc_complex_vector(Ny);
    Axp = alloc_complex_vector(Ny);
    alphax = alloc_complex_matrix(Ny, Nx);
    gammax = alloc_complex_matrix(Ny, Nx);

    Aym = alloc_complex_vector(Nx);
    Ayp = alloc_complex_vector(Nx);
    alphay = alloc_complex_matrix(Ny, Nx);
    gammay = alloc_complex_matrix(Ny, Nx);

    beta = alloc_complex_matrix(nthreads, MAX(Nx, Ny) - 1);

    psi = alloc_complex_matrix(Ny, Nx);
    psi2 = alloc_double_matrix(Ny, Nx);

    dpsir = alloc_double_matrix(Ny, Nx);
    dpsii = alloc_double_matrix(Ny, Nx);
    dpsixr = alloc_double_matrix(nthreads, Nx);
    dpsixi = alloc_double_matrix(nthreads, Nx);
    dpsiyr = alloc_double_matrix(nthreads, Ny);
    dpsiyi = alloc_double_matrix(nthreads, Ny);

    rms = alloc_double_vector(3);

    tmpx = dpsixr;
    tmpy = dpsiyr;
    tmpxy = dpsir;

    memset(*psi, 0, sizeof(double complex) * Ny * Nx);
}

/**
 *    Free all dynamically allocated memory.
 */
void freemem() {
    free_double_vector(x);
    free_double_vector(y);
    free_double_vector(x2);
    free_double_vector(y2);

    free_double_matrix(pot);

    free_complex_vector(Axm);
    free_complex_vector(Axp);
    free_complex_matrix(alphax);
    free_complex_matrix(gammax);

    free_complex_vector(Aym);
    free_complex_vector(Ayp);
    free_complex_matrix(alphay);
    free_complex_matrix(gammay);

    free_complex_matrix(beta);

    free_complex_matrix(psi);
    free_double_matrix(psi2);

    free_double_matrix(dpsir);
    free_double_matrix(dpsii);
    free_double_matrix(dpsixr);
    free_double_matrix(dpsixi);
    free_double_matrix(dpsiyr);
    free_double_matrix(dpsiyi);

    free_double_vector(rms);
}

/**
 *    Reading input parameters from the configuration file.
 *    filename - name of file with input parameters
 */
void readparam(char *filename) {
    if (! cfg_init(filename)) {
        fprintf(stderr, "Wrong input parameter file.\n");
        exit(EXIT_FAILURE);
    }

    if (cfg_defined("G0")) {
        g0 = cfg_read_double("G0");
    } else {
        Natoms = cfg_read_int("NATOMS");
        aho = cfg_read_double("AHO");
        as = cfg_read_double("AS");

        g0 = 4. * PI * as * Natoms * BOHR_RADIUS / aho;
    }

    omega = cfg_read_double("OMEGA");
    seed = (cfg_defined("SEED")) ? cfg_read_int("SEED") : 1;

    if (cfg_defined("ADD_RANDOM_PHASE")) {
        ADD_RANDOM_PHASE = cfg_read_int("ADD_RANDOM_PHASE");
    } else {
        ADD_RANDOM_PHASE = 1;
    }

    if (cfg_defined("ADD_ONE_VORTEX")) {
        ADD_ONE_VORTEX = cfg_read_int("ADD_ONE_VORTEX");
    } else {
        ADD_ONE_VORTEX = 1;
    }

    Nx = cfg_read_long("NX");
    Ny = cfg_read_long("NY");

    Nstp = cfg_read_int("NSTP");
    Npas = cfg_read_int("NPAS");
    Nrun = cfg_read_int("NRUN");
    iter = (cfg_defined("ITER")) ? Npas / cfg_read_int("ITER") : Npas;

    dx = cfg_read_double("DX");
    dy = cfg_read_double("DY");
    dt = cfg_read_double("DT");

    vgamma = cfg_read_double("GAMMA");
    vnu = cfg_read_double("NU");
    d_z = cfg_read_double("D_Z");

    optscale = cfg_read_int("OPTSCALE");
    optreim = cfg_read_int("OPTREIM");

    if (Nstp == 0) input = cfg_read_string("INPUT");
    if (cfg_defined("OUTPUT")) output = cfg_read_string("OUTPUT");
    if (cfg_defined("RMSOUT")) rmsout = cfg_read_string("RMSOUT");
    if (cfg_defined("INITOUT")) initout = cfg_read_string("INITOUT");
    if (cfg_defined("NSTPOUT")) Nstpout = cfg_read_string("NSTPOUT");
    if (cfg_defined("NPASOUT")) Npasout = cfg_read_string("NPASOUT");
    if (cfg_defined("NRUNOUT")) Nrunout = cfg_read_string("NRUNOUT");
    if (cfg_defined("FINALOUT")) finalout = cfg_read_string("FINALOUT");

    if (initout != NULL || Nstpout != NULL || Npasout != NULL || Nrunout != NULL) {
        outtype = cfg_read_int("OUTTYPE");
        outflags = cfg_read_int("OUTFLAGS");

        outstpx = cfg_read_int("OUTSTPX");
        outstpy = cfg_read_int("OUTSTPY");
    }
}

/**
 *    Initialization of the space mesh.
 */
void initspace(double *x, double *x2, double *y, double *y2) {
    for (int i = 0; i < Nx; i ++) {
        x[i] = (i - Nx / 2) * dx;
        x2[i] = x[i] * x[i];
    }

    for (int j = 0; j < Ny; j ++) {
        y[j] = (j - Ny / 2) * dy;
        y2[j] = y[j] * y[j];
    }
}

/**
 *    Initialization of the wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex **psi) {
    double cpsi;
    double tmpr, tmpi, ctmp[2];
    double complex tmp;
    FILE *file;

    if (Nstp == 0) {
        char *dot = strrchr(input, '.');
        bool textual;

        if (dot && !strcmp(dot, ".txt")) {
            file = fopen(input, "r");
            textual = true;
        } else {
            file = fopen(input, "rb");
            textual = false;
        }

        if (file == NULL) {
            fprintf(stderr, "Could not open the requested file.\n");
            exit(EXIT_FAILURE);
        }

        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                if (textual) {
                    if(fscanf(file,"%le %le\n", &tmpr, &tmpi) == 2) {
                        psi[j][i] = tmpr + I * tmpi;
                    }
                } else {
                    if (fread(ctmp, sizeof(double), 2, file) == 2) {
                        psi[j][i] = ctmp[0] + I * ctmp[1];
                    }
                }
            }
        }
        fclose(file);
    } else {
        cpsi = sqrt(sqrt(vgamma * vnu) / PI);

        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                psi[j][i] = cpsi * cexp(- 0.5 * (vgamma * x2[i] + vnu * y2[j]));
                if(ADD_RANDOM_PHASE == 1) psi[j][i] *= cexp(2 * PI * I * bec_rand());
                if(ADD_ONE_VORTEX == 1) psi[j][i] *= (x[i] + I * y[j]);
            }
        }
    }
}

/**
 *    Initialization of the potential.
 *    pot - array with the trap potential
 */
void initpot(double **pot) {
    double vgamma2, vnu2;

    vgamma2 = vgamma * vgamma;
    vnu2 = vnu * vnu;

    #pragma omp parallel for
    for (int j = 0; j < Ny; j ++) {
        for (int i = 0; i < Nx; i ++) {
            pot[j][i] = optscale * 0.5 * (vgamma2 * x2[i] + vnu2 * y2[j]);
        }
    }
}

/**
 *    Initialization of Crank-Nicolson scheme coefficients.
 */
void initcoef(double complex *Axm, double complex *Ax0r, double complex *Axp, double complex **alphax, double complex **gammax,
    double complex *Aym, double complex *Ay0r, double complex *Ayp, double complex **alphay, double complex **gammay) {

    double dx2, dy2;
    double complex cdt;
    double complex A0, Ax, Ay, Ax0, Ay0, Atmpx, Atmpy;

    dx2 = dx * dx;
    dy2 = dy * dy;

    cdt = C * dt;

    Ax0 = 1. + cdt / dx2;
    *Ax0r = 1. - cdt / dx2;
    Ax = 0.5 * cdt / dx2;
    Ay0 = 1. + cdt / dy2;
    *Ay0r = 1. - cdt / dy2;
    Ay = 0.5 * cdt / dy2;

    A0 = 0.5 * I * cdt * optscale * omega;
    Atmpx = A0 / (2. * dx);
    Atmpy = A0 / (2. * dy);

    for (int j = 0; j < Ny; j ++) {
        Axm[j] = - (Ax - Atmpx * y[j]);
        Axp[j] = - (Ax + Atmpx * y[j]);
    }

    for (int j = 0; j < Ny; j ++) {
        alphax[j][Nx - 2] = 0.;
        gammax[j][Nx - 2] = - 1. / Ax0;
        for (int i = Nx - 2; i > 0; i --) {
            alphax[j][i - 1] = Axm[j] * gammax[j][i];
            gammax[j][i - 1] = - 1. / (Ax0 + Axp[j] * alphax[j][i - 1]);
        }
    }

    for (int i = 0; i < Nx; i ++) {
        Aym[i] = - (Ay + Atmpy * x[i]);
        Ayp[i] = - (Ay - Atmpy * x[i]);
    }

    for (int i = 0; i < Nx; i ++) {
        alphay[Ny - 2][i] = 0.;
        gammay[Ny - 2][i] = - 1. / Ay0;
        for (int j = Ny - 2; j > 0; j --) {
            alphay[j - 1][i] = Aym[i] * gammay[j][i];
            gammay[j - 1][i] = - 1. / (Ay0 + Ayp[i] * alphay[j - 1][i]);
        }
    }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial derivatives).
 *    psi - array with the wave function values
 *    pot - array with the trap potential
 */
void calcnu(double complex **psi, double **pot) {
    double psi2, tmp;

    #pragma omp parallel for private(psi2, tmp)
    for (int j = 0; j < Ny; j ++) {
        for (int i = 0; i < Nx; i ++) {
            psi2 = psi[j][i] * conj(psi[j][i]);
            tmp = dt * (pot[j][i] + g * psi2);
            psi[j][i] *= (*e)(- tmp);
        }
    }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi  - array with the wave function values
 *    beta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex **psi, double complex **beta) {
    double complex c;

    #pragma omp parallel private(c)
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int j = 0; j < Ny; j ++) {
            beta[threadid][Nx - 2] = (optreim == 1) ? 0. : psi[j][Nx - 1];
            for (int i = Nx - 2; i > 0; i --) {
                c = - Axp[j] * psi[j][i + 1] + Ax0r * psi[j][i] - Axm[j] * psi[j][i - 1];
                beta[threadid][i - 1] = gammax[j][i] * (Axp[j] * beta[threadid][i] - c);
            }
            psi[j][0] = 0.;
            for (int i = 0; i < Nx - 2; i ++) {
                psi[j][i + 1] = alphax[j][i] * psi[j][i] + beta[threadid][i];
            }
            psi[j][Nx - 1] = 0.;
        }
    }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi  - array with the wave function values
 *    beta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex **psi, double complex **beta) {
    double complex c;

    #pragma omp parallel private(c)
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int i = 0; i < Nx; i ++) {
            beta[threadid][Ny - 2] = (optreim == 1) ? 0. : psi[Ny - 1][i];
            for (int j = Ny - 2; j > 0; j --) {
                c = - Ayp[i] * psi[j + 1][i] + Ay0r * psi[j][i] - Aym[i] * psi[j - 1][i];
                beta[threadid][j - 1] = gammay[j][i] * (Ayp[i] * beta[threadid][j] - c);
            }
            psi[0][i] = 0.;
            for (int j = 0; j < Ny - 2; j ++) {
                psi[j + 1][i] = alphay[j][i] * psi[j][i] + beta[threadid][j];
            }
            psi[Ny - 1][i] = 0.;
        }
    }
}

/**
 *    Calculation of squared wave function values.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(double complex **psi, double **psi2) {
    #pragma omp parallel for
    for (int j = 0; j < Ny; j ++) {
        for (int i = 0; i < Nx; i ++) {
            psi2[j][i] = psi[j][i] * conj(psi[j][i]);
        }
    }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex **psi, double **tmpx, double **tmpy) {
    double tmp;

    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                tmpx[threadid][i] = psi[j][i] * conj(psi[j][i]);
            }
            (*tmpy)[j] = simpint(dx, tmpx[threadid], Nx);
        }
    }

    *norm = sqrt(simpint(dy, *tmpy, Ny));

    if (optreim == 1) {
        tmp = 1. / *norm;

        #pragma omp parallel for
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                psi[j][i] *= tmp;
            }
        }
    }
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsir  - temporary array
 *    dpsii  - temporary array
 *    dpsixr - temporary array
 *    dpsixi - temporary array
 *    dpsiyr - temporary array
 *    dpsiyi - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsir, double **dpsii,
    double **dpsixr, double **dpsixi, double **dpsiyr, double **dpsiyi) {

    int threadid;
    double psi2, psi2r, dpsiz;
    double norm;

    #pragma omp parallel private(threadid, psi2, psi2r, dpsiz)
    {
        threadid = omp_get_thread_num();

        #pragma omp for
        for (int i = 0; i < Nx; i ++) {
            cdiff(dy, psi[0] + i, dpsiyr[threadid], dpsiyi[threadid], Ny, Nx + 1); // Nx + 1 is due to padded allocation
            for (int j = 0; j < Ny; j ++) {
                dpsir[j][i] = dpsiyr[threadid][j] * dpsiyr[threadid][j];
                dpsii[j][i] = x[i] * dpsiyi[threadid][j];
            }
        }

        #pragma omp for
        for (int j = 0; j < Ny; j ++) {
            cdiff(dx, psi[j], dpsixr[threadid], dpsixi[threadid], Nx, 1);
            for (int i = 0; i < Nx; i ++) {
                dpsir[j][i] += dpsixr[threadid][i] * dpsixr[threadid][i];
                dpsii[j][i] -= y[j] * dpsixi[threadid][i];
            }
        }

        #pragma omp for
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                psi2 = psi[j][i] * conj(psi[j][i]);
                psi2r = creal(psi[j][i]);
                psi2r *= psi2r;
                dpsiz = creal(psi[j][i]) * dpsii[j][i];
                dpsixr[threadid][i] = (pot[j][i] + psi2 * g) * psi2r + dpsir[j][i] - optscale * (omega * dpsiz);
                dpsixi[threadid][i] = (pot[j][i] + 0.5 * psi2 * g) * psi2r + dpsir[j][i] - optscale * (omega * dpsiz);
            }
            (*dpsiyr)[j] = simpint(dx, dpsixr[threadid], Nx);
            (*dpsiyi)[j] = simpint(dx, dpsixi[threadid], Nx);
        }
    }

    *mu = simpint(dy, *dpsiyr, Ny);
    *en = simpint(dy, *dpsiyi, Ny);

    #pragma omp parallel private (threadid)
    {
        threadid = omp_get_thread_num();

        #pragma omp for
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                dpsixr[threadid][i] = creal(psi[j][i]) * creal(psi[j][i]);
            }
            (*dpsiyr)[j] = simpint(dx, dpsixr[threadid], Nx);
        }
    }

    norm = simpint(dy, *dpsiyr, Ny);

    *mu /= norm;
    *en /= norm;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi2 - array with the squared wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double **psi2, double **tmpx, double **tmpy) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                tmpx[threadid][i] = x2[i] * psi2[j][i];
            }
            (*tmpy)[j] = simpint(dx, tmpx[threadid], Nx);
        }

        #pragma omp single
        rms[1] = sqrt(simpint(dy, *tmpy, Ny));

        #pragma omp for
        for (int i = 0; i < Nx; i ++) {
            for (int j = 0; j < Ny; j ++) {
                tmpy[threadid][j] = y2[j] * psi2[j][i];
            }
            (*tmpx)[i] = simpint(dy, tmpy[threadid], Ny);
        }

        #pragma omp single
        rms[2] = sqrt(simpint(dx, *tmpx, Nx));
    }

    rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);
}

/**
 *    Calculate and write density profiles.
 *    prefix - Prefix for all file names used
 *    step   - Optional step used to construct file name
 */
void writeout(char *prefix, int step) {
    char filename[FILENAME_MAX];
    char iter[10];

    if (prefix != NULL) {
        calcpsi2(psi, psi2);

        if (step > 0) {
            sprintf(iter, "-%d", step);
        } else {
            iter[0] = '\0';
        }

        if (outflags & DEN_XY) {
            sprintf(filename, "%s%s-2d", prefix, iter);
            outpsi2xy(psi2, tmpxy, filename);
        }

        if (outflags & DEN_X) {
            sprintf(filename, "%s%s-1d_x", prefix, iter);
            outdenx(psi2, tmpy, *tmpxy, filename);
        }

        if (outflags & DEN_Y) {
            sprintf(filename, "%s%s-1d_y", prefix, iter);
            outdeny(psi2, tmpx, *tmpxy, filename);
        }
    }
}

void outdenx(double **psi2, double **tmpy, double *den, char *filename) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int i = 0; i < Nx; i += outstpx) {
            for (int j = 0; j < Ny; j ++) {
                tmpy[threadid][j] = psi2[j][i];
            }
            den[i] = simpint(dy, tmpy[threadid], Ny);
        }
    }

    switch(outtype) {
        case TEXTUAL: out_curve_txt(filename, Nx, outstpx, x, den); break;
        case BINARY:  out_curve_bin(filename, Nx, outstpx, x, den); break;
        case VISUAL:  out_curve_vis(filename, Nx, outstpx, x, den, "Integrated density X"); break;
    }
}

void outdeny(double **psi2, double **tmpx, double *den, char *filename) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int j = 0; j < Ny; j += outstpy) {
            for (int i = 0; i < Nx; i ++) {
                tmpx[threadid][i] = psi2[j][i];
            }
            den[j] = simpint(dx, tmpx[threadid], Nx);
        }
    }

    switch(outtype) {
        case TEXTUAL: out_curve_txt(filename, Ny, outstpy, y, den); break;
        case BINARY:  out_curve_bin(filename, Ny, outstpy, y, den); break;
        case VISUAL:  out_curve_vis(filename, Ny, outstpy, y, den, "Integrated density Y"); break;
    }
}

void outpsi2xy(double **psi2, double **den, char *filename) {
    #pragma omp parallel for
    for (int j = 0; j < Ny; j += outstpy) {
        for (int i = 0; i < Nx; i += outstpx) {
            den[j][i] = psi2[j][i];
        }
    }

    switch(outtype) {
        case TEXTUAL: out_matrix_txt(filename, Ny, Nx, outstpy, outstpx, y, x, den); break;
        case BINARY:  out_matrix_bin(filename, Ny, Nx, outstpy, outstpx, y, x, den); break;
        case VISUAL:  out_matrix_vis(filename, Ny, Nx, outstpy, outstpx, y, x, den, "Density"); break;
    }
}

void outpsi(double complex **psi, char *filename) {
    switch(outtype) {
        case TEXTUAL: out_complex_matrix_txt(filename, Ny, Nx, psi); break;
        case BINARY:  out_complex_matrix_bin(filename, Ny, Nx, psi); break;
        case VISUAL:  out_complex_matrix_bin(filename, Ny, Nx, psi); break;
    }
}


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/bec-gp-rot-3d-th.c <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#define _XOPEN_SOURCE 600

// Unfortunately, PGI complains when using collapse(2), so we ommit this clause when using PGI compilers
#ifdef __PGI
#define omp_collapse
#else
#define omp_collapse collapse(2)
#endif

#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <stdbool.h>
#include <omp.h>
#include <assert.h>
#include "util/cfg.h"
#include "util/mem.h"
#include "util/diffint.h"
#include "util/exp.h"
#include "util/bec_rand.h"
#include "util/out.h"
#include "util/timer.h"

#define MAX(a, b, c)       (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define BOHR_RADIUS  5.2917720859e-11
#define PI           3.14159265358979

static int Nx, Ny, Nz;
static int ADD_RANDOM_PHASE, ADD_ONE_VORTEX;

static double dx, dy, dz;
static double dt;

static double vnu, vgamma, vlambda;
static double g, g0;
static double aho, as;
static int Natoms;

static int Nstp, Npas, Nrun, iter;

static double *x, *y, *z, *x2, *y2, *z2;
static double complex ***psi;
static double ***psi2;
static double ***pot;
static double ***dpsir, ***dpsii;
static double **dpsixr, **dpsixi, **dpsiyr, **dpsiyi, **dpsizr, **dpsizi;
static double *rms;

static double complex Ax0r, Ay0r, Az, Az0r;
static double complex *Axm, *Axp, *Aym, *Ayp;
static double complex **alphax, **alphay, *alphaz;
static double complex **beta;
static double complex **gammax, **gammay, *gammaz;

static double complex **ctmpxy;
static double **tmpx, **tmpy, **tmpz;
static double **tmpxy, **tmpxz, **tmpyz;
static double ***tmpxyz;

static double omega;

static int optscale;
static int optreim;
static int seed;
static double complex C;

static char *input, *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *finalout;
static enum OutputType { TEXTUAL = 1, BINARY = 2, VISUAL = 3 } outtype;
static enum OutputFlags { DEN_X = 1 << 0, DEN_Y = 1 << 1, DEN_Z = 1 << 2, DEN_XY = 1 << 3, DEN_XZ = 1 << 4, DEN_YZ = 1 << 5, DEN_XY0 = 1 << 6, DEN_X0Z = 1 << 7, DEN_0YZ = 1 << 8, DEN_XYZ = 1 << 9 } outflags;
static int outstpx, outstpy, outstpz, outstpt;

static int nthreads;

void alloc();
void freemem();
void readparam(char *filename);

void initspace(double *x, double *x2, double *y, double *y2, double *z, double *z2);
void initpsi(double complex ***psi);
void initpot(double ***pot);
void initcoef(double complex *Axm, double complex *Ax0r, double complex *Axp, double complex **alphax, double complex **gammax,
    double complex *Aym, double complex *Ay0r, double complex *Ayp, double complex **alphay, double complex **gammay,
    double complex *Az, double complex *Az0r, double complex *alphaz, double complex *gammaz);

double complex (*e)(double x);

void calcnu(double complex ***psi, double ***pot);
void calclux(double complex ***psi, double complex **beta);
void calcluy(double complex ***psi, double complex **beta);
void calcluz(double complex ***psi, double complex **beta);

void calcpsi2(double complex ***psi, double ***psi2);
void calcnorm(double *norm, double complex ***psi, double **tmpx, double **tmpy, double **tmpz);
void calcmuen(double *mu, double *en, double complex ***psi, double ***dpsir, double ***dpsii,
    double **dpsixr, double **dpsixi, double **dpsiyr, double **dpsiyi, double **dpsizr, double **dpsizi);
void calcrms(double *rms, double ***psi2, double **tmpx, double **tmpy, double **tmpz);

void writeout(char *prefix, int step);

void outdenx(double ***psi2, double **tmpy, double **tmpz, double *den, char *filename);
void outdeny(double ***psi2, double **tmpx, double **tmpz, double *den, char *filename);
void outdenz(double ***psi2, double **tmpx, double **tmpy, double *den, char *filename);

void outdenxy(double ***psi2, double **tmpz, double **den, char *filename);
void outdenxz(double ***psi2, double **tmpy, double **den, char *filename);
void outdenyz(double ***psi2, double **tmpx, double **den, char *filename);

void outpsi2xy(double ***psi2, double **outxy, char *filename);
void outpsi2xz(double ***psi2, double **outxz, char *filename);
void outpsi2yz(double ***psi2, double **outyz, char *filename);

void outpsi2xyz(double ***psi2, double ***outxyz, char *filename);

void outpsi(double complex ***psi, char *filename);

int main(int argc, char **argv) {
    FILE *fileout;
    FILE *filerms;
    char filename[FILENAME_MAX];
    double norm, mu, en;
    struct timespec progstart, progend, cpustart, cpuend;
    double walltime, cputime;

    if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
        fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
        exit(EXIT_FAILURE);
    }

    readparam(argv[2]);
    bec_srand(seed);

    get_wall_time(&progstart);
    get_cpu_time(&cpustart);

    #pragma omp parallel
    #pragma omp master
    nthreads = omp_get_num_threads();

    // Round up Nx and Ny to the nearest larger even number and allocate memory
    Nx = (Nx + 2) & ~1;
    Ny = (Ny + 2) & ~1;

    alloc();

    // After allocation, use the nearest odd number as the grid size
    Nx--;
    Ny--;

    if (optreim == 1) {
        C = 1. + I * 0.;
        e = &d_exp;
    } else {
        C = 0. + I * 1.;
        e = &c_exp;
    }

    if (Nstp > 0) {
        g = 0.;
    } else {
        g = optscale * g0;
    }

    if (output != NULL) {
        sprintf(filename, "%s.txt", output);
        fileout = fopen(filename, "w");
    } else fileout = stdout;

    if (rmsout != NULL) {
        sprintf(filename, "%s.txt", rmsout);
        filerms = fopen(filename, "w");
    } else filerms = NULL;

    if (optreim == 1) {
        fprintf(fileout, "Imaginary time propagation 3d, OPTION = %d, NUM_THREADS = %d\n\n", optscale, nthreads);
    } else {
        fprintf(fileout, "Real time propagation 3d, OPTION = %d, NUM_THREADS = %d\n\n", optscale, nthreads);
    }

    if (cfg_defined("G0")) {
        fprintf(fileout, "Nonlinearity G_3D = %.6f, G_2D = %.6f\n", g0, g0 * sqrt(vlambda / (2 * PI)));
    } else {
        fprintf(fileout, "Number of atoms N = %d, Unit of length AHO = %.8f m\n", Natoms, aho);
        fprintf(fileout, "Scattering length a = %.6f*a0\n", as);
        fprintf(fileout, "Calculated nonlinearity G_3D = %.6f, G_2D = %.6f\n", g0, g0 * sqrt(vlambda / (2 * PI)));
    }

    fprintf(fileout, "Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n", vgamma, vnu, vlambda);
    fprintf(fileout, "Parameters of rotation: ANG VEL = %.4f\n\n", omega);
    fprintf(fileout, "Space steps: NX = %d, NY = %d, NZ = %d\n", Nx, Ny, Nz);
    fprintf(fileout, "             DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
    fprintf(fileout, "Time steps:  NSTP = %d, NPAS = %d, NRUN = %d\n", Nstp, Npas, Nrun);
    fprintf(fileout, "             DT = %.6f\n",  dt);
    if (Nstp != 0) fprintf(fileout, "RNG seed:    SEED = %d\n",  seed);
    fprintf(fileout, "\n             -----------------------------------------------------\n");
    fprintf(fileout, "               Iter     Norm       Chem       Ener/N      <rho>\n");
    fprintf(fileout, "             -----------------------------------------------------\n");
    fflush(fileout);

    initspace(x, x2, y, y2, z, z2);
    initpsi(psi);
    initpot(pot);
    initcoef(Axm, &Ax0r, Axp, alphax, gammax, Aym, &Ay0r, Ayp, alphay, gammay, &Az, &Az0r, alphaz, gammaz);

    calcnorm(&norm, psi, tmpx, tmpy, tmpz);
    calcmuen(&mu, &en, psi, dpsir, dpsii, dpsixr, dpsixi, dpsiyr, dpsiyi, dpsizr, dpsizi);
    calcpsi2(psi, psi2);
    calcrms(rms, psi2, tmpx, tmpy, tmpz);

    fprintf(fileout, "Initial:  %19.4f %11.5f %11.5f %10.5f\n", norm, mu / optscale, en / optscale, *rms);
    fflush(fileout);
    writeout(initout, 0);

    if (rmsout != NULL) {
        if (optreim == 1) {
            fprintf(filerms, "Imaginary time propagation 3d, OPTION = %d\n\n", optscale);
        } else {
            fprintf(filerms, "Real time propagation 3d, OPTION = %d\n\n", optscale);
        }
        fprintf(filerms, "           ------------------------------------------------------------\n");
        fprintf(filerms, "RMS size:    Iter      <r>          <x>          <y>          <z>\n");
        fprintf(filerms, "           ------------------------------------------------------------\n");
        fprintf(filerms, "Initial: %21.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
        fflush(filerms);
    }

    if (Nstp > 0) {
        double g_stp = optscale * g0 / (double) Nstp;
        g = 0.;
        for (int i = 1; i <= Nstp; i ++) {
            g += g_stp;
            calcnu(psi, pot);
            calclux(psi, beta);
            calcluy(psi, beta);
            calcluz(psi, beta);
            if (optreim == 1) calcnorm(&norm, psi, tmpx, tmpy, tmpz);
        }
        if (optreim == 2) calcnorm(&norm, psi, tmpx, tmpy, tmpz);
        calcmuen(&mu, &en, psi, dpsir, dpsii, dpsixr, dpsixi, dpsiyr, dpsiyi, dpsizr, dpsizi);
        calcpsi2(psi, psi2);
        calcrms(rms, psi2, tmpx, tmpy, tmpz);

        fprintf(fileout, "NSTP iter.:  %16.4f %11.5f %11.5f %10.5f\n", norm, mu / optscale, en / optscale, *rms);
        fflush(fileout);

        writeout(Nstpout, 0);
        if (rmsout != NULL) {
            fprintf(filerms, "NSTP iter.: %18.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
            fflush(filerms);
        }
    }

    int step = 1;
    for (int i = 1; i <= Npas; i ++) {
        calcnu(psi, pot);
        calclux(psi, beta);
        calcluy(psi, beta);
        calcluz(psi, beta);
        if (optreim == 1) calcnorm(&norm, psi, tmpx, tmpy, tmpz);
        if (i % iter == 0) {
            if (optreim == 2) calcnorm(&norm, psi, tmpx, tmpy, tmpz);
            calcmuen(&mu, &en, psi, dpsir, dpsii, dpsixr, dpsixi, dpsiyr, dpsiyi, dpsizr, dpsizi);
            calcpsi2(psi, psi2);
            calcrms(rms, psi2, tmpx, tmpy, tmpz);

            fprintf(fileout, "NPAS iter.:  %5d %10.4f %11.5f %11.5f %10.5f\n", step, norm, mu / optscale, en / optscale, *rms);
            fflush(fileout);
            writeout(Npasout, step);

            if (rmsout != NULL) {
                fprintf(filerms, "NPAS iter.: %5d %12.5f %12.5f %12.5f %12.5f\n", step, rms[0], rms[1], rms[2], rms[3]);
                fflush(filerms);
            }

            step++;
        }
    }

    for (int i = 1; i <= Nrun; i ++) {
        calcnu(psi, pot);
        calclux(psi, beta);
        calcluy(psi, beta);
        calcluz(psi, beta);
        if (optreim == 1) calcnorm(&norm, psi, tmpx, tmpy, tmpz);
    }
    if (optreim == 2) calcnorm(&norm, psi, tmpx, tmpy, tmpz);
    calcmuen(&mu, &en, psi, dpsir, dpsii, dpsixr, dpsixi, dpsiyr, dpsiyi, dpsizr, dpsizi);
    calcpsi2(psi, psi2);
    calcrms(rms, psi2, tmpx, tmpy, tmpz);

    fprintf(fileout, "NRUN iter.:  %16.4f %11.5f %11.5f %10.5f\n", norm, mu / optscale, en / optscale, *rms);
    fflush(fileout);
    writeout(Nrunout, 0);
    if (rmsout != NULL) {
        fprintf(filerms, "NRUN iter.: %18.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
        fprintf(filerms, "           ------------------------------------------------------------\n");
    }

    fprintf(fileout, "            -----------------------------------------------------\n\n");

    if (finalout != NULL) {
        outpsi(psi, finalout);
    }

    freemem();

    get_wall_time(&progend);
    get_cpu_time(&cpuend);
    walltime = elapsed_time(&progstart, &progend);
    cputime = elapsed_time(&cpustart, &cpuend);

    fprintf(fileout, " Clock Time: %.f seconds\n", walltime);
    fprintf(fileout, " CPU Time: %.f seconds\n", cputime);

    if (output != NULL) fclose(fileout);
    if (rmsout != NULL) fclose(filerms);

    return EXIT_SUCCESS;
}

/**
 *    Allocation of memory.
 */
void alloc() {
    x = alloc_double_vector(Nx);
    y = alloc_double_vector(Ny);
    z = alloc_double_vector(Nz);
    x2 = alloc_double_vector(Nx);
    y2 = alloc_double_vector(Ny);
    z2 = alloc_double_vector(Nz);

    pot = alloc_double_tensor(Nz, Ny, Nx);

    Axm = alloc_complex_vector(Ny);
    Axp = alloc_complex_vector(Ny);
    alphax = alloc_complex_matrix(Ny, Nx);
    gammax = alloc_complex_matrix(Ny, Nx);

    Aym = alloc_complex_vector(Nx);
    Ayp = alloc_complex_vector(Nx);
    alphay = alloc_complex_matrix(Ny, Nx);
    gammay = alloc_complex_matrix(Ny, Nx);

    alphaz = alloc_complex_vector(Nz);
    gammaz = alloc_complex_vector(Nz);

    beta = alloc_complex_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);

    psi = alloc_complex_tensor(Nz, Ny, Nx);
    psi2 = alloc_double_tensor(Nz, Ny, Nx);

    dpsir = alloc_double_tensor(Nz, Ny, Nx);
    dpsii = alloc_double_tensor(Nz, Ny, Nx);
    dpsixr = alloc_double_matrix(nthreads, Nx);
    dpsixi = alloc_double_matrix(nthreads, Nx);
    dpsiyr = alloc_double_matrix(nthreads, Ny);
    dpsiyi = alloc_double_matrix(nthreads, Ny);
    dpsizr = alloc_double_matrix(nthreads, Nz);
    dpsizi = alloc_double_matrix(nthreads, Nz);

    rms = alloc_double_vector(4);

    tmpx = dpsixr;
    tmpy = dpsiyr;
    tmpz = dpsizr;

    ctmpxy = alloc_complex_matrix(Ny, Nx);
    tmpxy = alloc_double_matrix(Ny, Nx);
    tmpxz = alloc_double_matrix(Nz, Nx);
    tmpyz = alloc_double_matrix(Nz, Ny);

    tmpxyz = dpsir;

    memset(**psi, 0, sizeof(double complex) * Nz * Ny * Nx);
}

/**
 *    Free all dynamically allocated memory.
 */
void freemem() {
    free_double_vector(x);
    free_double_vector(y);
    free_double_vector(z);
    free_double_vector(x2);
    free_double_vector(y2);
    free_double_vector(z2);

    free_double_tensor(pot);

    free_complex_vector(Axm);
    free_complex_vector(Axp);
    free_complex_matrix(alphax);
    free_complex_matrix(gammax);

    free_complex_vector(Aym);
    free_complex_vector(Ayp);
    free_complex_matrix(alphay);
    free_complex_matrix(gammay);

    free_complex_vector(alphaz);
    free_complex_vector(gammaz);

    free_complex_matrix(beta);

    free_complex_tensor(psi);
    free_double_tensor(psi2);

    free_double_tensor(dpsir);
    free_double_tensor(dpsii);
    free_double_matrix(dpsixr);
    free_double_matrix(dpsixi);
    free_double_matrix(dpsiyr);
    free_double_matrix(dpsiyi);
    free_double_matrix(dpsizr);
    free_double_matrix(dpsizi);

    free_double_vector(rms);

    free_complex_matrix(ctmpxy);
    free_double_matrix(tmpxy);
    free_double_matrix(tmpxz);
    free_double_matrix(tmpyz);
}

/**
 *    Reading input parameters from the configuration file.
 *    filename - name of file with input parameters
 */
void readparam(char *filename) {
    if (! cfg_init(filename)) {
        fprintf(stderr, "Wrong input parameter file.\n");
        exit(EXIT_FAILURE);
    }

    if (cfg_defined("G0")) {
        g0 = cfg_read_double("G0");
    } else {
        Natoms = cfg_read_int("NATOMS");
        aho = cfg_read_double("AHO");
        as = cfg_read_double("AS");

        g0 = 4. * PI * as * Natoms * BOHR_RADIUS / aho;
    }

    omega = cfg_read_double("OMEGA");
    seed = (cfg_defined("SEED")) ? cfg_read_int("SEED") : 1;

    if (cfg_defined("ADD_RANDOM_PHASE")) {
        ADD_RANDOM_PHASE = cfg_read_int("ADD_RANDOM_PHASE");
    } else {
        ADD_RANDOM_PHASE = 1;
    }

    if (cfg_defined("ADD_ONE_VORTEX")) {
        ADD_ONE_VORTEX = cfg_read_int("ADD_ONE_VORTEX");
    } else {
        ADD_ONE_VORTEX = 1;
    }

    Nx = cfg_read_long("NX");
    Ny = cfg_read_long("NY");
    Nz = cfg_read_long("NZ");

    Nstp = cfg_read_int("NSTP");
    Npas = cfg_read_int("NPAS");
    Nrun = cfg_read_int("NRUN");
    iter = (cfg_defined("ITER")) ? Npas / cfg_read_int("ITER") : Npas;

    dx = cfg_read_double("DX");
    dy = cfg_read_double("DY");
    dz = cfg_read_double("DZ");
    dt = cfg_read_double("DT");

    vgamma = cfg_read_double("GAMMA");
    vnu = cfg_read_double("NU");
    vlambda = cfg_read_double("LAMBDA");

    optscale = cfg_read_int("OPTSCALE");
    optreim = cfg_read_int("OPTREIM");

    if (Nstp == 0) input = cfg_read_string("INPUT");
    if (cfg_defined("OUTPUT")) output = cfg_read_string("OUTPUT");
    if (cfg_defined("RMSOUT")) rmsout = cfg_read_string("RMSOUT");
    if (cfg_defined("INITOUT")) initout = cfg_read_string("INITOUT");
    if (cfg_defined("NSTPOUT")) Nstpout = cfg_read_string("NSTPOUT");
    if (cfg_defined("NPASOUT")) Npasout = cfg_read_string("NPASOUT");
    if (cfg_defined("NRUNOUT")) Nrunout = cfg_read_string("NRUNOUT");
    if (cfg_defined("FINALOUT")) finalout = cfg_read_string("FINALOUT");

    if (initout != NULL || Nstpout != NULL || Npasout != NULL || Nrunout != NULL) {
        outtype = cfg_read_int("OUTTYPE");
        outflags = cfg_read_int("OUTFLAGS");

        outstpx = cfg_read_int("OUTSTPX");
        outstpy = cfg_read_int("OUTSTPY");
        outstpz = cfg_read_int("OUTSTPZ");
    }
}

/**
 *    Initialization of the space mesh.
 */
void initspace(double *x, double *x2, double *y, double *y2, double *z, double *z2) {
    for (int i = 0; i < Nx; i ++) {
        x[i] = (i - Nx / 2) * dx;
        x2[i] = x[i] * x[i];
    }

    for (int j = 0; j < Ny; j ++) {
        y[j] = (j - Ny / 2) * dy;
        y2[j] = y[j] * y[j];
    }

    for (int k = 0; k < Nz; k ++) {
        z[k] = (k - Nz / 2) * dz;
        z2[k] = z[k] * z[k];
    }
}

/**
 *    Initialization of the wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex ***psi) {
    double cpsi;
    double tmpr, tmpi, ctmp[2];
    FILE *file;

    cpsi = sqrt(PI * sqrt(PI / (vgamma * vnu * vlambda)));

    if (Nstp == 0) {
        char *dot = strrchr(input, '.');
        bool textual;

        if (dot && !strcmp(dot, ".txt")) {
            file = fopen(input, "r");
            textual = true;
        } else {
            file = fopen(input, "rb");
            textual = false;
        }

        if (file == NULL) {
            fprintf(stderr, "Could not open the requested file.\n");
            exit(EXIT_FAILURE);
        }

        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                for (int i = 0; i < Nx; i ++) {
                    if (textual) {
                        if(fscanf(file,"%le %le\n", &tmpr, &tmpi) == 2) {
                            psi[k][j][i] = tmpr + I * tmpi;
                        }
                    } else {
                        if (fread(ctmp, sizeof(double), 2, file) == 2) {
                            psi[k][j][i] = ctmp[0] + I * ctmp[1];
                        }
                    }
                }
            }
        }
        fclose(file);
    } else {
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                ctmpxy[j][i] = 1.;
                if(ADD_RANDOM_PHASE == 1) ctmpxy[j][i] *= cexp(2 * PI * I * bec_rand());
                if(ADD_ONE_VORTEX == 1) ctmpxy[j][i] *= (x[i] + I * y[j]);
            }
        }

        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                for (int i = 0; i < Nx; i ++) {
                    psi[k][j][i] = ctmpxy[j][i] * exp(- 0.5 * (vgamma * x2[i] + vnu * y2[j] + vlambda * z2[k])) / cpsi;
                }
            }
        }
    }
}

/**
 *    Initialization of the potential.
 *    pot - array with the trap potential
 */
void initpot(double ***pot) {
    double vgamma2, vnu2, vlambda2;

    vgamma2 = vgamma * vgamma;
    vnu2 = vnu * vnu;
    vlambda2 = vlambda * vlambda;

    #pragma omp parallel for omp_collapse
    for (int k = 0; k < Nz; k ++) {
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                pot[k][j][i] = optscale * 0.5 * (vgamma2 * x2[i] + vnu2 * y2[j] + vlambda2 * z2[k]);
            }
        }
    }
}

/**
 *    Initialization of Crank-Nicolson scheme coefficients.
 */
void initcoef(double complex *Axm, double complex *Ax0r, double complex *Axp, double complex **alphax, double complex **gammax,
    double complex *Aym, double complex *Ay0r, double complex *Ayp, double complex **alphay, double complex **gammay,
    double complex *Az, double complex *Az0r, double complex *alphaz, double complex *gammaz) {

    double dx2, dy2, dz2;
    double complex cdt;
    double complex A0, Ax, Ay, Ax0, Ay0, Az0, Atmpx, Atmpy;

    dx2 = dx * dx;
    dy2 = dy * dy;
    dz2 = dz * dz;

    cdt = C * dt;

    Ax0 = 1. + cdt / dx2;
    *Ax0r = 1. - cdt / dx2;
    Ax = 0.5 * cdt / dx2;
    Ay0 = 1. + cdt / dy2;
    *Ay0r = 1. - cdt / dy2;
    Ay = 0.5 * cdt / dy2;
    Az0 = 1. + cdt / dz2;
    *Az0r = 1. - cdt / dz2;
    *Az = - 0.5 * cdt / dz2;

    A0 = 0.5 * I * cdt * optscale * omega;

    Atmpx = A0 / (2. * dx);
    Atmpy = A0 / (2. * dy);

    for (int j = 0; j < Ny; j ++) {
        Axm[j] = - (Ax - Atmpx * y[j]);
        Axp[j] = - (Ax + Atmpx * y[j]);
    }

    for (int j = 0; j < Ny; j ++) {
        alphax[j][Nx - 2] = 0.;
        gammax[j][Nx - 2] = - 1. / Ax0;
        for (int i = Nx - 2; i > 0; i --) {
            alphax[j][i - 1] = Axm[j] * gammax[j][i];
            gammax[j][i - 1] = - 1. / (Ax0 + Axp[j] * alphax[j][i - 1]);
        }
    }

    for (int i = 0; i < Nx; i ++) {
        Aym[i] = - (Ay + Atmpy * x[i]);
        Ayp[i] = - (Ay - Atmpy * x[i]);
    }

    for (int i = 0; i < Nx; i ++) {
        alphay[Ny - 2][i] = 0.;
        gammay[Ny - 2][i] = - 1. / Ay0;
        for (int j = Ny - 2; j > 0; j --) {
            alphay[j - 1][i] = Aym[i] * gammay[j][i];
            gammay[j - 1][i] = - 1. / (Ay0 + Ayp[i] * alphay[j - 1][i]);
        }
    }

    alphaz[Nz - 2] = 0.;
    gammaz[Nz - 2] = - 1. / Az0;
    for (int k = Nz - 2; k > 0; k --) {
        alphaz[k - 1] = *Az * gammaz[k];
        gammaz[k - 1] = - 1. / (Az0 + *Az * alphaz[k - 1]);
    }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial derivatives).
 *    psi - array with the wave function values
 *    pot - array with the trap potential
 */
void calcnu(double complex ***psi, double ***pot) {
    double psi2, tmp;

    #pragma omp parallel for private(psi2, tmp) omp_collapse
    for (int k = 0; k < Nz; k ++) {
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                psi2 = psi[k][j][i] * conj(psi[k][j][i]);
                tmp = dt * (pot[k][j][i] + g * psi2);
                psi[k][j][i] *= (*e)(- tmp);
            }
        }
    }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi  - array with the wave function values
 *    beta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex ***psi, double complex **beta) {
    double complex c;

    #pragma omp parallel private(c)
    {
        int threadid = omp_get_thread_num();

        #pragma omp for omp_collapse
        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                beta[threadid][Nx - 2] = (optreim == 1) ? 0. : psi[k][j][Nx - 1];
                for (int i = Nx - 2; i > 0; i --) {
                    c = - Axp[j] * psi[k][j][i + 1] + Ax0r * psi[k][j][i] - Axm[j] * psi[k][j][i - 1];
                    beta[threadid][i - 1] = gammax[j][i] * (Axp[j] * beta[threadid][i] - c);
                }
                psi[k][j][0] = 0.;
                for (int i = 0; i < Nx - 2; i ++) {
                    psi[k][j][i + 1] = alphax[j][i] * psi[k][j][i] + beta[threadid][i];
                }
                psi[k][j][Nx - 1] = 0.;
            }
        }
    }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi  - array with the wave function values
 *    beta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex ***psi, double complex **beta) {
    double complex c;

    #pragma omp parallel private(c)
    {
        int threadid = omp_get_thread_num();

        #pragma omp for omp_collapse
        for (int k = 0; k < Nz; k ++) {
            for (int i = 0; i < Nx; i ++) {
                beta[threadid][Ny - 2] = (optreim == 1) ? 0. : psi[k][Ny - 1][i];
                for (int j = Ny - 2; j > 0; j --) {
                    c = - Ayp[i] * psi[k][j + 1][i] + Ay0r * psi[k][j][i] - Aym[i] * psi[k][j - 1][i];
                    beta[threadid][j - 1] = gammay[j][i] * (Ayp[i] * beta[threadid][j] - c);
                }
                psi[k][0][i] = 0.;
                for (int j = 0; j < Ny - 2; j ++) {
                    psi[k][j + 1][i] = alphay[j][i] * psi[k][j][i] + beta[threadid][j];
                }
                psi[k][Ny - 1][i] = 0.;
            }
        }
    }
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi  - array with the wave function values
 *    beta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex ***psi, double complex **beta) {
    double complex c;

    #pragma omp parallel private(c)
    {
        int threadid = omp_get_thread_num();

        #pragma omp for omp_collapse
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                beta[threadid][Nz - 2] = (optreim == 1) ? 0. : psi[Nz - 1][j][i];
                for (int k = Nz - 2; k > 0; k --) {
                    c = - Az * psi[k + 1][j][i] + Az0r * psi[k][j][i] - Az * psi[k - 1][j][i];
                    beta[threadid][k - 1] = gammaz[k] * (Az * beta[threadid][k] - c);
                }
                psi[0][j][i] = 0.;
                for (int k = 0; k < Nz - 2; k ++) {
                    psi[k + 1][j][i] = alphaz[k] * psi[k][j][i] + beta[threadid][k];
                }
                psi[Nz - 1][j][i] = 0.;
            }
        }
    }
}

/**
 *    Calculation of squared wave function values.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(double complex ***psi, double ***psi2) {
    #pragma omp parallel for omp_collapse
    for (int k = 0; k < Nz; k ++) {
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                psi2[k][j][i] = psi[k][j][i] * conj(psi[k][j][i]);
            }
        }
    }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex ***psi, double **tmpx, double **tmpy, double **tmpz) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                for (int i = 0; i < Nx; i ++) {
                    tmpx[threadid][i] = psi[k][j][i] * conj(psi[k][j][i]);
                }
                tmpy[threadid][j] = simpint(dx, tmpx[threadid], Nx);
            }
            (*tmpz)[k] = simpint(dy, tmpy[threadid], Ny);
        }
    }

    *norm = sqrt(simpint(dz, *tmpz, Nz));

    if (optreim == 1) {
        double tmp = 1. / *norm;

        #pragma omp parallel for omp_collapse
        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                for (int i = 0; i < Nx; i ++) {
                    psi[k][j][i] *= tmp;
                }
            }
        }
    }
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsir  - temporary array
 *    dpsii  - temporary array
 *    dpsixr - temporary array
 *    dpsixi - temporary array
 *    dpsiyr - temporary array
 *    dpsiyi - temporary array
 *    dpsizr - temporary array
 *    dpsizi - temporary array
 */
void calcmuen(double *mu, double *en, double complex ***psi, double ***dpsir, double ***dpsii, double **dpsixr, double **dpsixi, double **dpsiyr, double **dpsiyi, double **dpsizr, double **dpsizi) {
    int threadid;
    double psi2, psi2r, dpsiz;
    double norm;

    #pragma omp parallel private(threadid, psi2, psi2r, dpsiz)
    {
        threadid = omp_get_thread_num();

        #pragma omp for omp_collapse
        for (int k = 0; k < Nz; k ++) {
            for (int i = 0; i < Nx; i ++) {
                cdiff(dy, psi[k][0] + i, dpsiyr[threadid], dpsiyi[threadid], Ny, Nx + 1); // Nx + 1 is due to padded allocation
                for (int j = 0; j < Ny; j ++) {
                    dpsir[k][j][i] = dpsiyr[threadid][j] * dpsiyr[threadid][j];
                    dpsii[k][j][i] = x[i] * dpsiyi[threadid][j];
                }
            }
        }

        #pragma omp for omp_collapse
        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                cdiff(dx, psi[k][j], dpsixr[threadid], dpsixi[threadid], Nx, 1);
                for (int i = 0; i < Nx; i ++) {
                    dpsir[k][j][i] += dpsixr[threadid][i] * dpsixr[threadid][i];
                    dpsii[k][j][i] -= y[j] * dpsixi[threadid][i];
                }
            }
        }

        #pragma omp for omp_collapse
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                for (int k = 0; k < Nz; k ++) {
                    dpsizi[threadid][k] = creal(psi[k][j][i]);
                }
                diff(dz, dpsizi[threadid], dpsizr[threadid], Nz);
                for (int k = 0; k < Nz; k ++) {
                    dpsir[k][j][i] += dpsizr[threadid][k] * dpsizr[threadid][k];
                }
            }
        }

        #pragma omp for
        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                for (int i = 0; i < Nx; i ++) {
                    psi2 = psi[k][j][i] * conj(psi[k][j][i]);
                    psi2r = creal(psi[k][j][i]);
                    psi2r *= psi2r;
                    dpsiz = creal(psi[k][j][i]) * dpsii[k][j][i];
                    dpsixr[threadid][i] = (pot[k][j][i] + psi2 * g) * psi2r + dpsir[k][j][i] - optscale * (omega * dpsiz);
                    dpsixi[threadid][i] = (pot[k][j][i] + 0.5 * psi2 * g) * psi2r + dpsir[k][j][i] - optscale * (omega * dpsiz);
                }
                dpsiyr[threadid][j] = simpint(dx, dpsixr[threadid], Nx);
                dpsiyi[threadid][j] = simpint(dx, dpsixi[threadid], Nx);
            }
            (*dpsizr)[k] = simpint(dy, dpsiyr[threadid], Ny);
            (*dpsizi)[k] = simpint(dy, dpsiyi[threadid], Ny);
        }
    }

    *mu = simpint(dz, *dpsizr, Nz);
    *en = simpint(dz, *dpsizi, Nz);

    #pragma omp parallel private (threadid)
    {
        threadid = omp_get_thread_num();

        #pragma omp for
        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                for (int i = 0; i < Nx; i ++) {
                    dpsixr[threadid][i] = creal(psi[k][j][i]) * creal(psi[k][j][i]);
                }
                dpsiyr[threadid][j] = simpint(dx, dpsixr[threadid], Nx);
            }
            (*dpsizr)[k] = simpint(dy, dpsiyr[threadid], Ny);
        }
    }

    norm = simpint(dz, *dpsizr, Nz);

    *mu /= norm;
    *en /= norm;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi2 - array with the squared wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double ***psi2, double **tmpx, double **tmpy, double **tmpz) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int k = 0; k < Nz; k ++) {
            for (int j = 0; j < Ny; j ++) {
                for (int i = 0; i < Nx; i ++) {
                    tmpx[threadid][i] = x2[i] * psi2[k][j][i];
                }
                tmpy[threadid][j] = simpint(dx, tmpx[threadid], Nx);
            }
            (*tmpz)[k] = simpint(dy, tmpy[threadid], Ny);
        }

        #pragma omp single
        rms[1] = sqrt(simpint(dz, *tmpz, Nz));

        #pragma omp for
        for (int k = 0; k < Nz; k ++) {
            for (int i = 0; i < Nx; i ++) {
                for (int j = 0; j < Ny; j ++) {
                    tmpy[threadid][j] = y2[j] * psi2[k][j][i];
                }
                tmpx[threadid][i] = simpint(dy, tmpy[threadid], Ny);
            }
            (*tmpz)[k] = simpint(dx, tmpx[threadid], Nx);
        }

        #pragma omp single
        rms[2] = sqrt(simpint(dz, *tmpz, Nz));

        #pragma omp for
        for (int j = 0; j < Ny; j ++) {
            for (int i = 0; i < Nx; i ++) {
                for (int k = 0; k < Nz; k ++) {
                    tmpz[threadid][k] = z2[k] * psi2[k][j][i];
                }
                tmpx[threadid][i] = simpint(dz, tmpz[threadid], Nz);
            }
            (*tmpy)[j] = simpint(dx, tmpx[threadid], Nx);
        }

        #pragma omp single
        rms[3] = sqrt(simpint(dy, *tmpy, Ny));
    }

    rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);
}

/**
 *    Calculate and write density profiles.
 *    prefix - Prefix for all file names used
 *    step   - Optional step used to construct file name
 */
void writeout(char *prefix, int step) {
    char filename[FILENAME_MAX];
    char iter[10];

    if (prefix != NULL) {
        calcpsi2(psi, psi2);

        if (step > 0) {
            sprintf(iter, "-%d", step);
        } else {
            iter[0] = '\0';
        }

        if (outflags & DEN_X) {
            sprintf(filename, "%s%s-1d_x", prefix, iter);
            outdenx(psi2, tmpy, tmpz, *tmpxy, filename);
        }

        if (outflags & DEN_Y) {
            sprintf(filename, "%s%s-1d_y", prefix, iter);
            outdeny(psi2, tmpx, tmpz, *tmpxy, filename);
        }

        if (outflags & DEN_Z) {
            sprintf(filename, "%s%s-1d_z", prefix, iter);
            outdenz(psi2, tmpx, tmpy, *tmpxy, filename);
        }

        if (outflags & DEN_XY) {
            sprintf(filename, "%s%s-2d_xy", prefix, iter);
            outdenxy(psi2, tmpz, tmpxy, filename);
        }

        if (outflags & DEN_XZ) {
            sprintf(filename, "%s%s-2d_xz", prefix, iter);
            outdenxz(psi2, tmpy, tmpxz, filename);
        }

        if (outflags & DEN_YZ) {
            sprintf(filename, "%s%s-2d_yz", prefix, iter);
            outdenyz(psi2, tmpx, tmpyz, filename);
        }

        if (outflags & DEN_XY0) {
            sprintf(filename, "%s%s-2d_xy0", prefix, iter);
            outpsi2xy(psi2, tmpxy, filename);
        }

        if (outflags & DEN_X0Z) {
            sprintf(filename, "%s%s-2d_x0z", prefix, iter);
            outpsi2xz(psi2, tmpxz, filename);
        }

        if (outflags & DEN_0YZ) {
            sprintf(filename, "%s%s-2d_0yz", prefix, iter);
            outpsi2yz(psi2, tmpyz, filename);
        }

        if (outflags & DEN_XYZ) {
            sprintf(filename, "%s%s-3d", prefix, iter);
            outpsi2xyz(psi2, tmpxyz, filename);
        }
    }
}

void outdenx(double ***psi2, double **tmpy, double **tmpz, double *den, char *filename) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int i = 0; i < Nx; i += outstpx) {
            for (int k = 0; k < Nz; k ++) {
                for (int j = 0; j < Ny; j ++) {
                    tmpy[threadid][j] = psi2[k][j][i];
                }
                tmpz[threadid][k] = simpint(dy, tmpy[threadid], Ny);
            }
            den[i] = simpint(dz, tmpz[threadid], Nz);
        }
    }

    switch(outtype) {
        case TEXTUAL: out_curve_txt(filename, Nx, outstpx, x, den); break;
        case BINARY:  out_curve_bin(filename, Nx, outstpx, x, den); break;
        case VISUAL:  out_curve_vis(filename, Nx, outstpx, x, den, "Integrated density X"); break;
    }
}

void outdeny(double ***psi2, double **tmpx, double **tmpz, double *den, char *filename) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int j = 0; j < Ny; j += outstpy) {
            for (int k = 0; k < Nz; k ++) {
                for (int i = 0; i < Nx; i ++) {
                    tmpx[threadid][i] = psi2[k][j][i];
                }
                tmpz[threadid][k] = simpint(dx, tmpx[threadid], Nx);
            }
            den[j] = simpint(dz, tmpz[threadid], Nz);
        }
    }

    switch(outtype) {
        case TEXTUAL: out_curve_txt(filename, Ny, outstpy, y, den); break;
        case BINARY:  out_curve_bin(filename, Ny, outstpy, y, den); break;
        case VISUAL:  out_curve_vis(filename, Ny, outstpy, y, den, "Integrated density Y"); break;
    }
}

void outdenz(double ***psi2, double **tmpx, double **tmpy, double *den, char *filename) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int k = 0; k < Nz; k += outstpz) {
            for (int j = 0; j < Ny; j ++) {
                for (int i = 0; i < Nx; i ++) {
                    tmpx[threadid][i] = psi2[k][j][i];
                }
                tmpy[threadid][j] = simpint(dx, tmpx[threadid], Nx);
            }
            den[k] = simpint(dy, tmpy[threadid], Ny);
        }
    }

    switch(outtype) {
        case TEXTUAL: out_curve_txt(filename, Nz, outstpz, z, den); break;
        case BINARY:  out_curve_bin(filename, Nz, outstpz, z, den); break;
        case VISUAL:  out_curve_vis(filename, Nz, outstpz, z, den, "Integrated density Z"); break;
    }
}

void outdenxy(double ***psi2, double **tmpz, double **den, char *filename) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int j = 0; j < Ny; j += outstpy) {
            for (int i = 0; i < Nx; i += outstpx) {
                for (int k = 0; k < Nz; k ++) {
                    tmpz[threadid][k] = psi2[k][j][i];
                }
                den[j][i] = simpint(dz, tmpz[threadid], Nz);
            }
        }
    }

    switch(outtype) {
        case TEXTUAL: out_matrix_txt(filename, Ny, Nx, outstpy, outstpx, y, x, den); break;
        case BINARY:  out_matrix_bin(filename, Ny, Nx, outstpy, outstpx, y, x, den); break;
        case VISUAL:  out_matrix_vis(filename, Ny, Nx, outstpy, outstpx, y, x, den, "Integrated_density_XY"); break;
    }
}

void outdenxz(double ***psi2, double **tmpy, double **den, char *filename) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int k = 0; k < Nz; k += outstpz) {
            for (int i = 0; i < Nx; i += outstpx) {
                for (int j = 0; j < Ny; j ++) {
                    tmpy[threadid][j] = psi2[k][j][i];
                }
                den[k][i] = simpint(dy, tmpy[threadid], Ny);
            }
        }
    }

    switch(outtype) {
        case TEXTUAL: out_matrix_txt(filename, Nz, Nx, outstpz, outstpx, z, x, den); break;
        case BINARY:  out_matrix_bin(filename, Nz, Nx, outstpz, outstpx, z, x, den); break;
        case VISUAL:  out_matrix_vis(filename, Nz, Nx, outstpz, outstpx, z, x, den, "Integrated_density_XZ"); break;
    }
}

void outdenyz(double ***psi2, double **tmpx, double **den, char *filename) {
    #pragma omp parallel
    {
        int threadid = omp_get_thread_num();

        #pragma omp for
        for (int k = 0; k < Nz; k += outstpz) {
            for (int j = 0; j < Ny; j += outstpy) {
                for (int i = 0; i < Nx; i ++) {
                    tmpx[threadid][i] = psi2[k][j][i];
                }
                den[k][j] = simpint(dx, tmpx[threadid], Nx);
            }
        }
    }

    switch(outtype) {
        case TEXTUAL: out_matrix_txt(filename, Nz, Ny, outstpz, outstpy, z, y, den); break;
        case BINARY:  out_matrix_bin(filename, Nz, Ny, outstpz, outstpy, z, y, den); break;
        case VISUAL:  out_matrix_vis(filename, Nz, Ny, outstpz, outstpy, z, y, den, "Integrated_density_YZ"); break;
    }
}

void outpsi2xy(double ***psi2, double **outxy, char *filename) {
    #pragma omp parallel for
    for (int j = 0; j < Ny; j += outstpy) {
        for (int i = 0; i < Nx; i += outstpx) {
            outxy[j][i] = psi2[Nz / 2][j][i];
        }
    }

    switch(outtype) {
        case TEXTUAL: out_matrix_txt(filename, Ny, Nx, outstpy, outstpx, y, x, outxy); break;
        case BINARY:  out_matrix_bin(filename, Ny, Nx, outstpy, outstpx, y, x, outxy); break;
        case VISUAL:  out_matrix_vis(filename, Ny, Nx, outstpy, outstpx, y, x, outxy, "Density_XY0"); break;
    }
}

void outpsi2xz(double ***psi2, double **outxz, char *filename) {
    #pragma omp parallel for
    for (int k = 0; k < Nz; k += outstpz) {
        for (int i = 0; i < Nx; i += outstpx) {
            outxz[k][i] = psi2[k][Ny / 2][i];
        }
    }

    switch(outtype) {
        case TEXTUAL: out_matrix_txt(filename, Nz, Nx, outstpz, outstpx, z, x, outxz); break;
        case BINARY:  out_matrix_bin(filename, Nz, Nx, outstpz, outstpx, z, x, outxz); break;
        case VISUAL:  out_matrix_vis(filename, Nz, Nx, outstpz, outstpx, z, x, outxz, "Density_X0Z"); break;
    }
}

void outpsi2yz(double ***psi2, double **outyz, char *filename) {
    #pragma omp parallel for
    for (int k = 0; k < Nz; k += outstpz) {
        for (int j = 0; j < Ny; j += outstpy) {
            outyz[k][j] = psi2[k][j][Nx / 2];
        }
    }

    switch(outtype) {
        case TEXTUAL: out_matrix_txt(filename, Nz, Ny, outstpz, outstpy, z, y, outyz); break;
        case BINARY:  out_matrix_bin(filename, Nz, Ny, outstpz, outstpy, z, y, outyz); break;
        case VISUAL:  out_matrix_vis(filename, Nz, Ny, outstpz, outstpy, z, y, outyz, "Density_0YZ"); break;
    }
}

void outpsi2xyz(double ***psi2, double ***outxyz, char *filename) {
    #pragma omp parallel for
    for (int k = 0; k < Nz; k += outstpz) {
        for (int j = 0; j < Ny; j += outstpy) {
            for (int i = 0; i < Nx; i += outstpx) {
                outxyz[k][j][i] = psi2[k][j][i];
            }
        }
    }

    switch(outtype) {
        case TEXTUAL: out_tensor_txt(filename, Nz, Ny, Nx, outstpz, outstpy, outstpx, z, y, x, outxyz); break;
        case BINARY:  out_tensor_bin(filename, Nz, Ny, Nx, outstpz, outstpy, outstpx, z, y, x, outxyz); break;
        case VISUAL:  out_tensor_vis(filename, Nz, Ny, Nx, outstpz, outstpy, outstpx, z, y, x, outxyz, "Density"); break;
    }
}

void outpsi(double complex ***psi, char *filename) {
    switch(outtype) {
        case TEXTUAL: out_complex_tensor_txt(filename, Nz, Ny, Nx, psi); break;
        case BINARY:  out_complex_tensor_bin(filename, Nz, Ny, Nx, psi); break;
        case VISUAL:  out_complex_tensor_bin(filename, Nz, Ny, Nx, psi); break;
    }
}


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/bec_rand.c <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#include "bec_rand.h"

/**
 *    Standard linear congruential random number generator.
 *    Internally uses the rand_next variable, initially set by srand.
 */
double bec_rand(void)
{
    rand_next = rand_next * 1103515245 + 12345;
    return (double) ((unsigned int) (rand_next / 65536) % 32768) / 32767.;
}

/**
 *    Initialization of the rand_next variable to a user-provided seed.
 */
void bec_srand(unsigned int seed)
{
    rand_next = seed;
}


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/bec_rand.h <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#ifndef BEC_RAND_H
#define BEC_RAND_H

static unsigned long int rand_next = 1;

double bec_rand(void);
void bec_srand(unsigned int);

#endif /* BEC_RAND_H */


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/cfg.c <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#include "cfg.h"

static int cfg_size;
static char cfg_key[256][256], cfg_val[256][256];

/**
 *    Configuration property value.
 *    key      - property
 *    required - is property required
 */
static char *cfg_read(char *key, bool required) {
    for (int i = 0; i < cfg_size; i ++) {
        if (! strcmp(key, cfg_key[i])) {
            return cfg_val[i];
        }
    }
    
    if (required) {
        fprintf(stderr, "%s is not defined in the configuration file.\n", key);
        exit(EXIT_FAILURE);
    }

    return NULL;
}

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on a command line
 */
int cfg_init(char *cfg_file) {
    FILE *file;
    char buf[256];
    
    file = fopen(cfg_file, "r");
    if (! file) return 0;
    
    cfg_size = 0;
    while (fgets(buf, 256, file) != NULL) {
        if (sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2) {
            cfg_size ++;
        }
    }
    
    fclose(file);
    
    return cfg_size;
}

/**
 *    Read integer value from configuration file.
 *    key - property
 */
int cfg_read_int(char *key) {
    return atoi(cfg_read(key, true));
}

/**
 *    Read long value from configuration file.
 *    key - property
 */
long cfg_read_long(char *key) {
    return atol(cfg_read(key, true));
}

/**
 *    Read double value from configuration file.
 *    key - property
 */
double cfg_read_double(char *key) {
    return atof(cfg_read(key, true));
}

/**
 *    Read string from configuration file.
 *    key - property
 */
char * cfg_read_string(char *key) {
    return cfg_read(key, true);
}

/**
 *    Check if property exists in configuration file.
 *    key - property
 */
bool cfg_defined(char *key) {
    return cfg_read(key, false) != NULL;
}


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/cfg.h <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#ifndef CFG_H
#define CFG_H

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdbool.h>

int cfg_init(char *cfg_file);
int cfg_read_int(char *key);
long cfg_read_long(char *key);
double cfg_read_double(char *key);
char *cfg_read_string(char *key);
bool cfg_defined(char *key);

#endif /* CFG_H */


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/diffint.c <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#include "diffint.h"

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
double simpint(double h, double *f, int N) {
    /*int c;
    double sum;

    sum = f[0];
    c = 4;
    for (int i = 1; i < N - 1; i ++) {
        //c = 2 + 2 * (i % 2);
        sum += c * f[i];
        c = 6 - c;
    }
    sum += f[N - 1];

    return sum * h / 3.;*/

    double sum;
    double f1, f2;

    f1 = f[1] + f[N - 2];
    f2 = f[2];

    for (int i = 3; i < N - 2; i += 2) {
        f1 += f[i];
        f2 += f[i + 1];
    }

    return h * (f[0] + 4. * f1 + 2. * f2 + f[N - 1]) / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, int N) {
    df[0] = 0.;
    df[1] = (f[2] - f[0]) / (2. * h);

    for (int i = 2; i < N - 2; i ++) {
        df[i] = (f[i - 2] - 8. * f[i - 1] + 8. * f[i + 1] - f[i + 2]) / (12. * h);
    }

    df[N - 2] = (f[N - 1] - f[N - 3]) / (2. * h);
    df[N - 1] = 0.;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives of a complex-valued function.
 *    h   - space step
 *    f   - complex array with the function values
 *    dfr - array with the first derivatives of the real part of function
 *    dfi - array with the first derivatives of the imaginary part of function
 *    N   - number of space mesh points
 */
void cdiff(double h, double complex *f, double *dfr, double *dfi, int N, int stride) {
    dfr[0] = 0.;
    dfi[0] = 0.;

    dfr[1] = (creal(f[stride * 2]) - creal(f[stride * 0])) / (2. * h);
    dfi[1] = (cimag(f[stride * 2]) - cimag(f[stride * 0])) / (2. * h);

    for (int i = 2; i < N - 2; i ++) {
        dfr[i] = (creal(f[stride * (i - 2)]) - 8. * creal(f[stride * (i - 1)]) + 8. * creal(f[stride * (i + 1)]) - creal(f[stride * (i + 2)])) / (12. * h);
        dfi[i] = (cimag(f[stride * (i - 2)]) - 8. * cimag(f[stride * (i - 1)]) + 8. * cimag(f[stride * (i + 1)]) - cimag(f[stride * (i + 2)])) / (12. * h);
    }

    dfr[N - 2] = (creal(f[stride * (N - 1)]) - creal(f[stride * (N - 3)])) / (2. * h);
    dfi[N - 2] = (cimag(f[stride * (N - 1)]) - cimag(f[stride * (N - 3)])) / (2. * h);
    
    dfr[N - 1] = 0.;
    dfi[N - 1] = 0.;
}


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/diffint.h <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#ifndef DIFFINT_H
#define DIFFINT_H

#include <stdio.h>
#include <math.h>
#include <complex.h>

double simpint(double h, double *f, int N);
void diff(double h, double *f, double *df, int N);
void cdiff(double h, double complex *f, double *dfr, double *dfi, int N, int stride);

#endif /* DIFFINT_H */


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/exp.h <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#ifndef EXP_H
#define EXP_H

#include <math.h>
#include <complex.h>

double complex d_exp(double x) {
    return exp(x);
}

double complex c_exp(double x) {
    return cexp(I * x);
}

#endif /* EXP_H */


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/mem.c <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#include "mem.h"

/**
 *    Double vector allocation
 */
double *alloc_double_vector(int Nx) {
   double *vector;

   if ((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Complex vector allocation
 */
double complex *alloc_complex_vector(int Nx) {
   double complex *vector;

   if ((vector = (double complex *) malloc((size_t) (Nx * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(int Nx, int Ny) {
   double **matrix;

   if ((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if ((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for (int i = 1; i < Nx; i ++)
      matrix[i] = matrix[i - 1] + Ny;

   return matrix;
}

/**
 *    Complex matrix allocation
 */
double complex **alloc_complex_matrix(int Nx, int Ny) {
   double complex **matrix;

   if ((matrix = (double complex **) malloc((size_t) (Nx * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if ((matrix[0] = (double complex *) malloc((size_t) (Nx * Ny * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for (int i = 1; i < Nx; i ++)
      matrix[i] = matrix[i - 1] + Ny;

   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(int Nx, int Ny, int Nz) {
   double ***tensor;

   if ((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for (int j = 1; j < Ny; j ++)
      tensor[0][j] = tensor[0][j - 1] + Nz;
   for (int i = 1; i < Nx; i ++) {
      tensor[i] = tensor[i - 1] + Ny;
      tensor[i][0] = tensor[i - 1][0] + Ny * Nz;
      for (int j = 1; j < Ny; j ++)
         tensor[i][j] = tensor[i][j - 1] + Nz;
   }

   return tensor;
}

/**
 *    Complex tensor allocation
 */
double complex ***alloc_complex_tensor(int Nx, int Ny, int Nz) {
   double complex ***tensor;

   if ((tensor = (double complex ***) malloc((size_t) (Nx * sizeof(double complex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0] = (double complex **) malloc((size_t) (Nx * Ny * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0][0] = (double complex *) malloc((size_t) (Nx * Ny * Nz * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for (int j = 1; j < Ny; j ++)
      tensor[0][j] = tensor[0][j - 1] + Nz;
   for (int i = 1; i < Nx; i ++) {
      tensor[i] = tensor[i - 1] + Ny;
      tensor[i][0] = tensor[i - 1][0] + Ny * Nz;
      for (int j = 1; j < Ny; j ++)
         tensor[i][j] = tensor[i][j - 1] + Nz;
   }

   return tensor;
}

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(double complex *vector) {
   free((char *) vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(double complex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(double complex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/mem.h <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#ifndef MEM_H
#define MEM_H

#include <stdio.h>
#include <stdlib.h>
#include <complex.h>

double *alloc_double_vector(int Nx);
double complex *alloc_complex_vector(int Nx);
double **alloc_double_matrix(int Nx, int Ny);
double complex **alloc_complex_matrix(int Nx, int Ny);
double ***alloc_double_tensor(int Nx, int Ny, int Nz);
double complex ***alloc_complex_tensor(int Nx, int Ny, int Nz);

void free_double_vector(double *vector);
void free_complex_vector(double complex *vector);
void free_double_matrix(double **matrix);
void free_complex_matrix(double complex **matrix);
void free_double_tensor(double ***tensor);
void free_complex_tensor(double complex ***tensor);

#endif /* MEM_H */


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/out.c <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#include "out.h"

static char full_filename[FILENAME_MAX];

static void add_ext(char *filename, char *ext) {
    if (strstr(filename, ext) != NULL) strcpy(full_filename, filename);
    else sprintf(full_filename, "%s.%s", filename, ext);
}

void out_curve_txt(char *filename, int N, int step, double *f, double *curve) {
    FILE *file;

    add_ext(filename, "txt");
    file = fopen(full_filename, "w");

    for(int i = 0; i < N; i += step) {
        fprintf(file, "%8le %8le\n", f[i], curve[i]);
    }

    fflush(file);
    fclose(file);
}

void out_curve_bin(char *filename, int N, int step, double *f, double *curve) {
    FILE *file;
    double tmp[2];

    add_ext(filename, "bin");
    file = fopen(full_filename, "wb");

    for(int i = 0; i < N; i += step) {
        tmp[0] = f[i];
        tmp[1] = curve[i];
        fwrite(&tmp, sizeof(double), 2, file);
    }

    fflush(file);
    fclose(file);
}

void out_curve_vis(char *filename, int N, int step, double *f, double *curve, char *name) {
    FILE *file;

    add_ext(filename, "ult");
    file = fopen(full_filename, "w");

    fprintf(file, "# %s\n", name);

    for(int i = 0; i < N; i += step) {
        fprintf(file, "%8le %8le\n", f[i], curve[i]);
    }

    fflush(file);
    fclose(file);
}

void out_matrix_txt(char *filename, int Ny, int Nx, int stepy, int stepx, double *y, double *x, double **matrix) {
    FILE *file;

    add_ext(filename, "txt");
    file = fopen(full_filename, "w");

    for(int j = 0; j < Ny; j += stepy) {
        for(int i = 0; i < Nx; i += stepx) {
            fprintf(file, "%8le %8le %8le\n", x[j], y[i], matrix[j][i]);
        }
        fprintf(file, "\n");
        fflush(file);
    }

    fclose(file);
}

void out_matrix_bin(char *filename, int Ny, int Nx, int stepy, int stepx, double *y, double *x, double **matrix) {
    FILE *file;
    double tmp[3];

    add_ext(filename, "bin");
    file = fopen(full_filename, "wb");

    for(int j = 0; j < Ny; j += stepy) {
        tmp[0] = y[j];
        for(int i = 0; i < Nx; i += stepx) {
            tmp[1] = x[i];
            tmp[2] = matrix[j][i];
            fwrite(&tmp, sizeof(double), 3, file);
        }
        fflush(file);
    }

    fclose(file);
}

void out_matrix_vis(char *filename, int Ny, int Nx, int stepy, int stepx, double *y, double *x, double **matrix, char *name) {
    int vardims[] = { 1 };
    int centering[] = { 1 };
    const char *varnames[] = { name };
    double axis0[] = { 0 };

    add_ext(filename, "vtk");

    if (stepx > 1 || stepy > 1) {
        double *sx, *sy, **smatrix;
        int modx, mody;

        modx = Nx % stepx;
        mody = Ny % stepy;

        sx = alloc_double_vector(Nx / stepx);
        sy = alloc_double_vector(Ny / stepy);
        smatrix = alloc_double_matrix(Ny / stepy, Nx / stepx);

        for (int i = 0; i < Nx - modx; i += stepx) {
            sx[i / stepx] = x[i];
        }

        for(int j = 0; j < Ny - mody; j += stepy) {
            sy[j / stepy] = y[j];
        }

        for(int j = 0; j < Ny - mody; j += stepy) {
            for (int i = 0; i < Nx - modx; i += stepx) {
                smatrix[j / stepy][i / stepx] = matrix[j][i];
            }
        }

        int dimxy[] = { Nx / stepx, Ny / stepy, 1 };
        double *varxy[] = { *smatrix };
        write_rectilinear_mesh(full_filename, VTK_BINARY, dimxy, sx, sy, axis0, 1, vardims, centering, varnames, varxy);

        free_double_vector(sx);
        free_double_vector(sy);
        free_double_matrix(smatrix);
    } else {
        int dimxy[] = { Nx, Ny, 1 };
        double *varxy[] = { *matrix };
        write_rectilinear_mesh(full_filename, VTK_BINARY, dimxy, x, y, axis0, 1, vardims, centering, varnames, varxy);
    }
}

void out_tensor_txt(char *filename, int Nz, int Ny, int Nx, int stepz, int stepy, int stepx, double *z, double *y, double *x, double ***tensor) {
    FILE *file;

    add_ext(filename, "txt");
    file = fopen(full_filename, "w");

    for(int k = 0; k < Nz; k += stepz) {
        for(int j = 0; j < Ny; j += stepy) {
            for(int i = 0; i < Nx; i += stepx) {
                fprintf(file, "%8le %8le %8le %8le\n", z[k], y[j], x[i], tensor[k][j][i]);
                //fprintf(file, "%8le\n", tensor[k][j][i]);
            }
            fprintf(file, "\n");
            fflush(file);
        }
        fprintf(file, "\n");
        fflush(file);
    }

    fclose(file);
}

void out_tensor_bin(char *filename, int Nz, int Ny, int Nx, int stepz, int stepy, int stepx, double *z, double *y, double *x, double ***tensor) {
    FILE *file;
    double tmp[4];

    add_ext(filename, "bin");
    file = fopen(full_filename, "wb");

    for(int k = 0; k < Nz; k += stepz) {
        tmp[0] = z[k];
        for(int j = 0; j < Ny; j += stepy) {
            tmp[1] = y[j];
            for(int i = 0; i < Nx; i += stepx) {
                tmp[2] = x[i];
                tmp[3] = tensor[k][j][i];
                fwrite(&tmp, sizeof(double), 4, file);
                //fwrite(&tmp[3], sizeof(double), 1, file);
            }
            fflush(file);
        }
    }

    fclose(file);
}

void out_tensor_vis(char *filename, int Nz, int Ny, int Nx, int stepz, int stepy, int stepx, double *z, double *y, double *x, double ***tensor, char *name) {
    int vardims[] = { 1 };
    int centering[] = { 1 };
    const char *varnames[] = { name };

    add_ext(filename, "vtk");

    if (stepx > 1 || stepy > 1 || stepz > 1) {
        double *sx, *sy, *sz, ***stensor;
        int modx, mody, modz;

        modx = Nx % stepx;
        mody = Ny % stepy;
        modz = Nz % stepz;

        sx = alloc_double_vector(Nx / stepx);
        sy = alloc_double_vector(Ny / stepy);
        sz = alloc_double_vector(Nz / stepz);
        stensor = alloc_double_tensor(Nz / stepz, Ny / stepy, Nx / stepx);

        for (int i = 0; i < Nx - modx; i += stepx) {
            sx[i / stepx] = x[i];
        }

        for(int j = 0; j < Ny - mody; j += stepy) {
            sy[j / stepy] = y[j];
        }

        for(int k = 0; k < Nz - modz; k += stepz) {
            sz[k / stepz] = z[k];
        }

        for(int k = 0; k < Nz - modz; k += stepz) {
            for(int j = 0; j < Ny - mody; j += stepy) {
                for (int i = 0; i < Nx - modx; i += stepx) {
                    stensor[k / stepz][j / stepy][i / stepx] = tensor[k][j][i];
                }
            }
        }

        int dimxyz[] = { Nx / stepx, Ny / stepy, Nz / stepz };
        double *varxyz[] = { **stensor };
        write_rectilinear_mesh(full_filename, VTK_BINARY, dimxyz, sx, sy, sz, 1, vardims, centering, varnames, varxyz);

        free_double_vector(sx);
        free_double_vector(sy);
        free_double_vector(sz);
        free_double_tensor(stensor);
    } else {
        int dimxyz[] = { Nx, Ny, Nz };
        double *varxyz[] = { **tensor };
        write_rectilinear_mesh(full_filename, VTK_BINARY, dimxyz, x, y, z, 1, vardims, centering, varnames, varxyz);
    }
}

void out_complex_matrix_txt(char *filename, int Ny, int Nx, double complex **matrix) {
    FILE *file;

    add_ext(filename, "txt");
    file = fopen(full_filename, "w");

    for(int j = 0; j < Ny; j ++) {
        for(int i = 0; i < Nx; i ++) {
            fprintf(file, "%1.9e %1.9e\n", creal(matrix[j][i]), cimag(matrix[j][i]));
        }
        fprintf(file, "\n");
        fflush(file);
    }

    fclose(file);
}

void out_complex_matrix_bin(char *filename, int Ny, int Nx, double complex **matrix) {
    FILE *file;
    double tmp[2];

    add_ext(filename, "bin");
    file = fopen(full_filename, "wb");

    for(int j = 0; j < Ny; j ++) {
        for(int i = 0; i < Nx; i ++) {
            tmp[0] = creal(matrix[j][i]);
            tmp[1] = cimag(matrix[j][i]);
            fwrite(&tmp, sizeof(double), 2, file);
        }
        fflush(file);
    }

    fclose(file);
}

void out_complex_tensor_txt(char *filename, int Nz, int Ny, int Nx, double complex ***tensor) {
    FILE *file;

    add_ext(filename, "txt");
    file = fopen(full_filename, "w");

    for(int k = 0; k < Nz; k ++) {
        for(int j = 0; j < Ny; j ++) {
            for(int i = 0; i < Nx; i ++) {
                fprintf(file, "%1.9e %1.9e\n", creal(tensor[k][j][i]), cimag(tensor[k][j][i]));
            }
            fprintf(file, "\n");
            fflush(file);
        }
        fprintf(file, "\n");
        fflush(file);
    }

    fclose(file);
}

void out_complex_tensor_bin(char *filename, int Nz, int Ny, int Nx, double complex ***tensor) {
    FILE *file;
    double tmp[2];

    add_ext(filename, "bin");
    file = fopen(full_filename, "wb");

    for(int k = 0; k < Nz; k ++) {
        for(int j = 0; j < Ny; j ++) {
            for(int i = 0; i < Nx; i ++) {
                tmp[0] = creal(tensor[k][j][i]);
                tmp[1] = cimag(tensor[k][j][i]);
                fwrite(&tmp, sizeof(double), 2, file);
            }
            fflush(file);
        }
    }

    fclose(file);
}


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/out.h <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#ifndef OUT_H
#define OUT_H

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <complex.h>
#include "mem.h"
#include "visit_writer.h"

#define VTK_BINARY         1

void out_curve_txt(char *filename, int N, int step, double *f, double *curve);
void out_curve_bin(char *filename, int N, int step, double *f, double *curve);
void out_curve_vis(char *filename, int N, int step, double *f, double *curve, char *name);

void out_matrix_txt(char *filename, int Ny, int Nx, int stepy, int stepx, double *y, double *x, double **matrix);
void out_matrix_bin(char *filename, int Ny, int Nx, int stepy, int stepx, double *y, double *x, double **matrix);
void out_matrix_vis(char *filename, int Ny, int Nx, int stepy, int stepx, double *y, double *x, double **matrix, char *name);

void out_tensor_txt(char *filename, int Nz, int Ny, int Nx, int stepz, int stepy, int stepx, double *z, double *y, double *x, double ***tensor);
void out_tensor_bin(char *filename, int Nz, int Ny, int Nx, int stepz, int stepy, int stepx, double *z, double *y, double *x, double ***tensor);
void out_tensor_vis(char *filename, int Nz, int Ny, int Nx, int stepz, int stepy, int stepx, double *z, double *y, double *x, double ***tensor, char *name);

void out_complex_matrix_txt(char *filename, int Ny, int Nx, double complex **matrix);
void out_complex_matrix_bin(char *filename, int Ny, int Nx, double complex **matrix);

void out_complex_tensor_txt(char *filename, int Nz, int Ny, int Nx, double complex ***tensor);
void out_complex_tensor_bin(char *filename, int Nz, int Ny, int Nx, double complex ***tensor);

#endif /* OUT_H */


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/timer.c <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#include "timer.h"

// Use clock_gettime in Linux, clock_get_time in macOS.
void get_wall_time(struct timespec *ts){
#ifdef __MACH__
    clock_serv_t cclock;
    mach_timespec_t mts;
    host_get_clock_service(mach_host_self(), SYSTEM_CLOCK, &cclock);
    clock_get_time(cclock, &mts);
    mach_port_deallocate(mach_task_self(), cclock);
    ts->tv_sec = mts.tv_sec;
    ts->tv_nsec = mts.tv_nsec;
#else
    clock_gettime(CLOCK_MONOTONIC, ts);
#endif
}

void get_cpu_time(struct timespec *ts) {
#ifdef __MACH__
    clock_t c;
    c = clock();
    ts->tv_sec = c / CLOCKS_PER_SEC;
    ts->tv_nsec = c % CLOCKS_PER_SEC;
#else
    clock_gettime(CLOCK_PROCESS_CPUTIME_ID, ts);
#endif
}

double elapsed_time(struct timespec *begin, struct timespec *end){
    double elapsed_s  = end->tv_sec - begin->tv_sec;
    double elapsed_ns = end->tv_nsec - begin->tv_nsec;

    return elapsed_s + elapsed_ns * 1e-9;
}


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/timer.h <==
/**
 * BEC-GP-ROT-OMP programs are developed by:
 *
 * R. Kishor Kumar
 * (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
 *
 * Paulsamy Muruganandam
 * (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
 *
 * Public use and modification of these codes are allowed provided that the following papers are cited:
 * [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
 * [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 * [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
 * [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 * [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 * [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
 * [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 * [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */
#ifndef TIMER_H
#define TIMER_H

#define _XOPEN_SOURCE 600

#include <time.h>

#ifdef __MACH__
#include <mach/clock.h>
#include <mach/mach.h>
#endif

void get_wall_time(struct timespec *ts);
void get_cpu_time(struct timespec *ts);
double elapsed_time(struct timespec *begin, struct timespec *end);

#endif /* TIMER_H */


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/visit_writer.c <==
/*****************************************************************************
*
* Copyright (c) 2000 - 2015, Lawrence Livermore National Security, LLC
* Produced at the Lawrence Livermore National Laboratory
* LLNL-CODE-442911
* All rights reserved.
*
* This file is  part of VisIt. For  details, see https://visit.llnl.gov/.  The
* full copyright notice is contained in the file COPYRIGHT located at the root
* of the VisIt distribution or at http://www.llnl.gov/visit/copyright.html.
*
* Redistribution  and  use  in  source  and  binary  forms,  with  or  without
* modification, are permitted provided that the following conditions are met:
*
*  - Redistributions of  source code must  retain the above  copyright notice,
*    this list of conditions and the disclaimer below.
*  - Redistributions in binary form must reproduce the above copyright notice,
*    this  list of  conditions  and  the  disclaimer (as noted below)  in  the
*    documentation and/or other materials provided with the distribution.
*  - Neither the name of  the LLNS/LLNL nor the names of  its contributors may
*    be used to endorse or promote products derived from this software without
*    specific prior written permission.
*
* THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT  HOLDERS AND CONTRIBUTORS "AS IS"
* AND ANY EXPRESS OR  IMPLIED WARRANTIES, INCLUDING,  BUT NOT  LIMITED TO, THE
* IMPLIED WARRANTIES OF MERCHANTABILITY AND  FITNESS FOR A PARTICULAR  PURPOSE
* ARE  DISCLAIMED. IN  NO EVENT  SHALL LAWRENCE  LIVERMORE NATIONAL  SECURITY,
* LLC, THE  U.S.  DEPARTMENT OF  ENERGY  OR  CONTRIBUTORS BE  LIABLE  FOR  ANY
* DIRECT,  INDIRECT,   INCIDENTAL,   SPECIAL,   EXEMPLARY,  OR   CONSEQUENTIAL
* DAMAGES (INCLUDING, BUT NOT  LIMITED TO, PROCUREMENT OF  SUBSTITUTE GOODS OR
* SERVICES; LOSS OF  USE, DATA, OR PROFITS; OR  BUSINESS INTERRUPTION) HOWEVER
* CAUSED  AND  ON  ANY  THEORY  OF  LIABILITY,  WHETHER  IN  CONTRACT,  STRICT
* LIABILITY, OR TORT  (INCLUDING NEGLIGENCE OR OTHERWISE)  ARISING IN ANY  WAY
* OUT OF THE  USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH
* DAMAGE.
*
*****************************************************************************/

/*****************************************************************************
*
* Copyright (c) 2000 - 2015, Lawrence Livermore National Security, LLC
* Produced at the Lawrence Livermore National Laboratory
* LLNL-CODE-442911
* All rights reserved.
*
* This file is  part of VisIt. For  details, see https://visit.llnl.gov/.  The
* full copyright notice is contained in the file COPYRIGHT located at the root
* of the VisIt distribution or at http://www.llnl.gov/visit/copyright.html.
*
* Redistribution  and  use  in  source  and  binary  forms,  with  or  without
* modification, are permitted provided that the following conditions are met:
*
*  - Redistributions of  source code must  retain the above  copyright notice,
*    this list of conditions and the disclaimer below.
*  - Redistributions in binary form must reproduce the above copyright notice,
*    this  list of  conditions  and  the  disclaimer (as noted below)  in  the
*    documentation and/or other materials provided with the distribution.
*  - Neither the name of  the LLNS/LLNL nor the names of  its contributors may
*    be used to endorse or promote products derived from this software without
*    specific prior written permission.
*
* THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT  HOLDERS AND CONTRIBUTORS "AS IS"
* AND ANY EXPRESS OR  IMPLIED WARRANTIES, INCLUDING,  BUT NOT  LIMITED TO, THE
* IMPLIED WARRANTIES OF MERCHANTABILITY AND  FITNESS FOR A PARTICULAR  PURPOSE
* ARE  DISCLAIMED. IN  NO EVENT  SHALL LAWRENCE  LIVERMORE NATIONAL  SECURITY,
* LLC, THE  U.S.  DEPARTMENT OF  ENERGY  OR  CONTRIBUTORS BE  LIABLE  FOR  ANY
* DIRECT,  INDIRECT,   INCIDENTAL,   SPECIAL,   EXEMPLARY,  OR   CONSEQUENTIAL
* DAMAGES (INCLUDING, BUT NOT  LIMITED TO, PROCUREMENT OF  SUBSTITUTE GOODS OR
* SERVICES; LOSS OF  USE, DATA, OR PROFITS; OR  BUSINESS INTERRUPTION) HOWEVER
* CAUSED  AND  ON  ANY  THEORY  OF  LIABILITY,  WHETHER  IN  CONTRACT,  STRICT
* LIABILITY, OR TORT  (INCLUDING NEGLIGENCE OR OTHERWISE)  ARISING IN ANY  WAY
* OUT OF THE  USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH
* DAMAGE.
*
*****************************************************************************/

/* ************************************************************************* //
//                             visit_writer.c                                //
// ************************************************************************* */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "visit_writer.h"


/*
 * Globals.
 */

static FILE *fp = NULL;
static int useBinary = 0;
static int numInColumn = 0;


/* ****************************************************************************
 *  Function: end_line
 *
 *  Purpose:
 *      If floats or ints have been written using the write_float or write_int
 *      functions, this will issue a newline (if necessary) so that a new
 *      heading can be placed.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

static void end_line(void)
{
    if (!useBinary)
    {
        fprintf(fp, "\n");
        numInColumn = 0;
    }
}


/* ****************************************************************************
 *  Function: open_file
 *
 *  Purpose:
 *      Opens a file for writing and assigns the handle to the global variable
 *      "fp".
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

static void open_file(const char *filename)
{
    char full_filename[1024];
    if (strstr(filename, ".vtk") != NULL)
    {
        strcpy(full_filename, filename);
    }
    else
    {
        sprintf(full_filename, "%s.vtk", filename);
    }

    fp = fopen(full_filename, "w+");
}


/* ****************************************************************************
 *  Function: close_file
 *
 *  Purpose:
 *      Closes the file with handle "fp" (a global variable).
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

static void close_file(void)
{
    end_line();
    fclose(fp);
    fp = NULL;
}


/* ****************************************************************************
 *  Function: force_big_endian
 *
 *  Purpose:
 *      Determines if the machine is little-endian.  If so, then, for binary
 *      data, it will force the data to be big-endian.
 *
 *  Note:       This assumes that all inputs are 4 bytes long.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

static void force_big_endian(unsigned char *bytes)
{
    static int doneTest = 0;
    static int shouldSwap = 0;
    if (!doneTest)
    {
        int tmp1 = 1;
        unsigned char *tmp2 = (unsigned char *) &tmp1;
        if (*tmp2 != 0)
            shouldSwap = 1;
        doneTest = 1;
    }

    if (shouldSwap & useBinary)
    {
        unsigned char tmp = bytes[0];
        bytes[0] = bytes[3];
        bytes[3] = tmp;
        tmp = bytes[1];
        bytes[1] = bytes[2];
        bytes[2] = tmp;
    }
}


/* ****************************************************************************
 *  Function: write_string
 *
 *  Purpose:
 *      Writes a character to the open file.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

static void write_string(const char *str)
{
    fprintf(fp, "%s", str);
}


/* ****************************************************************************
 *  Function: new_section
 *
 *  Purpose:
 *      Adds a new line, provided we didn't already just do so and we are
 *      writing an ASCII file.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

static void new_section(void)
{
    if (numInColumn != 0)
        end_line();
    numInColumn = 0;
}


/* ****************************************************************************
 *  Function: write_int
 *
 *  Purpose:
 *      Writes an integer to the currently open file.  This routine takes
 *      care of ASCII vs binary issues.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

static void write_int(int val)
{
    if (useBinary)
    {
        force_big_endian((unsigned char *) &val);
        fwrite(&val, sizeof(int), 1, fp);
    }
    else
    {
        fprintf(fp, "%d ", val);
        if (((numInColumn++) % 9) == 8)
        {
            fprintf(fp, "\n");
            numInColumn = 0;
        }
    }
}


/* ****************************************************************************
 *  Function: write_float
 *
 *  Purpose:
 *      Writes an float to the currently open file.  This routine takes
 *      care of ASCII vs binary issues.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 *  Modifications:
 *  
 *    Hank Childs, Fri Apr 22 09:14:44 PDT 2005
 *    Make precision changes suggested by Jeff McAninch
 *
 * ************************************************************************* */

static void write_float(float val)
{
    if (useBinary)
    {
        force_big_endian((unsigned char *) &val);
        fwrite(&val, sizeof(float), 1, fp);
    }
    else
    {
        fprintf(fp, "%20.12e ", val);
        if (((numInColumn++) % 9) == 8)
        {
            end_line();
        }
    }
}


/* ****************************************************************************
 *  Function: write_header
 *
 *  Purpose:
 *      Writes the standard VTK header to the file.  This should be the first
 *      thing written to the file.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

static void write_header(void)
{
    fprintf(fp, "# vtk DataFile Version 2.0\n");
    fprintf(fp, "Written using VisIt writer\n");
    if (useBinary)
        fprintf(fp, "BINARY\n");
    else
        fprintf(fp, "ASCII\n");
}


/* ****************************************************************************
 *  Function: write_variables
 *
 *  Purpose:
 *      Writes the variables to the file.  This can be a bit tricky.  The
 *      cell data must be written first, followed by the point data.  When
 *      writing the [point|cell] data, one variable must be declared the
 *      primary scalar and another the primary vector (provided scalars
 *      or vectors exist).  The rest of the arrays are added through the
 *      "field data" mechanism.  Field data should support groups of arrays 
 *      with different numbers of components (ie a scalar and a vector), but
 *      there is a failure with the VTK reader.  So the scalars are all written
 *      one group of field data and then the vectors as another.  If you don't
 *      write it this way, the vectors do not show up.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 * ************************************************************************* */

void write_variables(int nvars, int *vardim, int *centering, 
                     const char * const * varname, double **vars,
                     int npts, int ncells)
{
    char str[1024];
    int i, j, first_scalar, first_vector;
    int num_scalars, num_vectors;
    //int num_field = 0;

    new_section();
    sprintf(str, "CELL_DATA %d\n", ncells);
    write_string(str);

    first_scalar = 0;
    first_vector = 0;
    num_scalars = 0;
    num_vectors = 0;
    /* The field data is where the non-primary scalars and vectors are 
     * stored.  They must all be grouped together at the end of the point
     * data.  So write out the primary scalars and vectors first.
     */
    for (i = 0 ; i < nvars ; i++)
    {
        if (centering[i] == 0)
        {
            int num_to_write = 0;
            int should_write = 0;

            if (vardim[i] == 1)
            {
                if (first_scalar == 0)
                {
                    should_write = 1;
                    sprintf(str, "SCALARS %s float\n", varname[i]);
                    write_string(str);
                    write_string("LOOKUP_TABLE default\n");
                    first_scalar = 1;
                }
                else 
                    num_scalars++;
            }
            else if (vardim[i] == 3)
            {
                if (first_vector == 0)
                {
                    should_write = 1;
                    sprintf(str, "VECTORS %s float\n", varname[i]);
                    write_string(str);
                    first_vector = 1;
                }
                else 
                    num_vectors++;
            }
            else
            {
                printf("Only supported variable dimensions are 1 and 3.\n");
                printf("Ignoring variable %s.\n", varname[i]);
                continue;
            }

            if (should_write)
            {
                num_to_write = ncells*vardim[i];
                for (j = 0 ; j < num_to_write ; j++)
                {
                    write_float(vars[i][j]);
                }
                end_line();
            }
        }
    }

    first_scalar = 0;
    if (num_scalars > 0)
    {
        sprintf(str, "FIELD FieldData %d\n", num_scalars);
        write_string(str);
        for (i = 0 ; i < nvars ; i++)
        {
            int should_write = 0;
            if (centering[i] == 0)
            {
                if (vardim[i] == 1)
                {
                    if (first_scalar == 0)
                    {
                        first_scalar = 1;
                    }
                    else
                    {
                        should_write = 1;
                        sprintf(str, "%s 1 %d float\n", varname[i], ncells);
                        write_string(str);
                    }
                }
            }

            if (should_write)
            {
                int num_to_write = ncells*vardim[i];
                for (j = 0 ; j < num_to_write ; j++)
                {
                    write_float(vars[i][j]);
                }
                end_line();
            }
        }
    }

    first_vector = 0;
    if (num_vectors > 0)
    {
        sprintf(str, "FIELD FieldData %d\n", num_vectors);
        write_string(str);
        for (i = 0 ; i < nvars ; i++)
        {
            int should_write = 0;
            if (centering[i] == 0)
            {
                //int num_to_write = 0;
    
                if (vardim[i] == 3)
                {
                    if (first_vector == 0)
                    {
                        first_vector = 1;
                    }
                    else
                    {
                        should_write = 1;
                        sprintf(str, "%s 3 %d float\n", varname[i], ncells);
                        write_string(str);
                    }
                }
            }

            if (should_write)
            {
                int num_to_write = ncells*vardim[i];
                for (j = 0 ; j < num_to_write ; j++)
                {
                    write_float(vars[i][j]);
                }
                end_line();
            }
        }
    }

    new_section();
    sprintf(str, "POINT_DATA %d\n", npts);
    write_string(str);

    first_scalar = 0;
    first_vector = 0;
    num_scalars = 0;
    num_vectors = 0;
    /* The field data is where the non-primary scalars and vectors are 
     * stored.  They must all be grouped together at the end of the point
     * data.  So write out the primary scalars and vectors first.
     */
    for (i = 0 ; i < nvars ; i++)
    {
        if (centering[i] != 0)
        {
            int num_to_write = 0;
            int should_write = 0;

            if (vardim[i] == 1)
            {
                if (first_scalar == 0)
                {
                    should_write = 1;
                    sprintf(str, "SCALARS %s float\n", varname[i]);
                    write_string(str);
                    write_string("LOOKUP_TABLE default\n");
                    first_scalar = 1;
                }
                else 
                    num_scalars++;
            }
            else if (vardim[i] == 3)
            {
                if (first_vector == 0)
                {
                    should_write = 1;
                    sprintf(str, "VECTORS %s float\n", varname[i]);
                    write_string(str);
                    first_vector = 1;
                }
                else 
                    num_vectors++;
            }
            else
            {
                printf("Only supported variable dimensions are 1 and 3.\n");
                printf("Ignoring variable %s.\n", varname[i]);
                continue;
            }

            if (should_write)
            {
                num_to_write = npts*vardim[i];
                for (j = 0 ; j < num_to_write ; j++)
                {
                    write_float(vars[i][j]);
                }
                end_line();
            }
        }
    }

    first_scalar = 0;
    if (num_scalars > 0)
    {
        sprintf(str, "FIELD FieldData %d\n", num_scalars);
        write_string(str);
        for (i = 0 ; i < nvars ; i++)
        {
            int should_write = 0;
            if (centering[i] != 0)
            {
                if (vardim[i] == 1)
                {
                    if (first_scalar == 0)
                    {
                        first_scalar = 1;
                    }
                    else
                    {
                        should_write = 1;
                        sprintf(str, "%s 1 %d float\n", varname[i], npts);
                        write_string(str);
                    }
                }
            }

            if (should_write)
            {
                int num_to_write = npts*vardim[i];
                for (j = 0 ; j < num_to_write ; j++)
                {
                    write_float(vars[i][j]);
                }
                end_line();
            }
        }
    }

    first_vector = 0;
    if (num_vectors > 0)
    {
        sprintf(str, "FIELD FieldData %d\n", num_vectors);
        write_string(str);
        for (i = 0 ; i < nvars ; i++)
        {
            int should_write = 0;
            if (centering[i] != 0)
            {
                //int num_to_write = 0;
    
                if (vardim[i] == 3)
                {
                    if (first_vector == 0)
                    {
                        first_vector = 1;
                    }
                    else
                    {
                        should_write = 1;
                        sprintf(str, "%s 3 %d float\n", varname[i], npts);
                        write_string(str);
                    }
                }
            }

            if (should_write)
            {
                int num_to_write = npts*vardim[i];
                for (j = 0 ; j < num_to_write ; j++)
                {
                    write_float(vars[i][j]);
                }
                end_line();
            }
        }
    }
}


/* ****************************************************************************
//  Function: write_point_mesh
//
//  Purpose:
//      Writes out a point mesh.
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      npts       The number of points in the mesh.
//      pts        The spatial locations of the points.  This array should
//                 be size 3*npts.  The points should be encoded as:
//                 <x1, y1, z1, x2, y2, z2, ..., xn, yn, zn>
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
// ***************************************************************************/

void write_point_mesh(const char *filename, int ub, int npts, float *pts,
                      int nvars, int *vardim, const char * const *varnames,
                      double **vars)
{
    int   i;
    char  str[128];
    int  *centering = NULL;

    useBinary = ub;
    open_file(filename);
    write_header();

    write_string("DATASET UNSTRUCTURED_GRID\n");
    sprintf(str, "POINTS %d float\n", npts);
    write_string(str);
    for (i = 0 ; i < 3*npts ; i++)
    {
        write_float(pts[i]);
    }

    new_section();
    sprintf(str, "CELLS %d %d\n", npts, 2*npts);
    write_string(str);
    for (i = 0 ; i < npts ; i++)
    {
        write_int(1);
        write_int(i);
        end_line();
    }

    new_section();
    sprintf(str, "CELL_TYPES %d\n", npts);
    write_string(str);
    for (i = 0 ; i < npts ; i++)
    {
        write_int(VISIT_VERTEX);
        end_line();
    }

    centering = (int *) malloc(nvars*sizeof(int));
    for (i = 0 ; i < nvars ; i++)
        centering[i] = 1;
    write_variables(nvars, vardim, centering, varnames, vars, npts, npts);
    free(centering);

    close_file();
}


/* ****************************************************************************
 *  Function: num_points_for_cell
 *
 *  Purpose:
 *      Determines the number of points for the type of cell.
 *
 *  Programmer: Hank Childs
 *  Creation:   September 3, 2004
 * 
 *  Modifications:
 * 
 *    Hank Childs, Mon Jun 28 12:19:25 PDT 2010
 *    Support for pixels and voxels.
 *
 * ************************************************************************* */

static int num_points_for_cell(int celltype)
{
    int npts = 0;
    switch (celltype)
    {
       case VISIT_VERTEX:
         npts = 1;
         break;
       case VISIT_LINE:
         npts = 2;
         break;
       case VISIT_TRIANGLE:
         npts = 3;
         break;
       case VISIT_QUAD:
         npts = 4;
         break;
       case VISIT_PIXEL:
         npts = 4;
         break;
       case VISIT_TETRA:
         npts = 4;
         break;
       case VISIT_HEXAHEDRON:
         npts = 8;
         break;
       case VISIT_VOXEL:
         npts = 8;
         break;
       case VISIT_WEDGE:
         npts = 6;
         break;
       case VISIT_PYRAMID:
         npts = 5;
         break;
    }
    return npts;
}


/* ****************************************************************************
//  Function: write_unstructured_mesh
//
//  Purpose:
//      Writes out a unstructured mesh.
//
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      npts       The number of points in the mesh.
//      pts        The spatial locations of the points.  This array should
//                 be size 3*npts.  The points should be encoded as:
//                 <x1, y1, z1, x2, y2, z2, ..., xn, yn, zn>
//      ncells     The number of cells.
//      celltypes  The type of each cell.
//      conn       The connectivity array.
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      centering  The centering of each variable.  The size of centering
//                 should be nvars.  If centering[i] == 0, then the variable
//                 is cell-based.  If centering[i] != 0, then the variable
//                 is point-based.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
// ***************************************************************************/

void write_unstructured_mesh(const char *filename, int ub, int npts,
                             float *pts, int ncells, int *celltypes, int *conn,
                             int nvars, int *vardim, int *centering,
                             const char * const *varnames, double **vars)
{
    int   i, j;
    char  str[128];
    int   conn_size = 0;
    int  *curr_conn = conn;

    useBinary = ub;
    open_file(filename);
    write_header();

    write_string("DATASET UNSTRUCTURED_GRID\n");
    sprintf(str, "POINTS %d float\n", npts);
    write_string(str);
    for (i = 0 ; i < 3*npts ; i++)
    {
        write_float(pts[i]);
    }

    new_section();
    for (i = 0 ; i < ncells ; i++)
    {
        int npts = num_points_for_cell(celltypes[i]);
         
        conn_size += npts+1;
    }
    sprintf(str, "CELLS %d %d\n", ncells, conn_size);
    write_string(str);
    for (i = 0 ; i < ncells ; i++)
    {
        int npts = num_points_for_cell(celltypes[i]);
        write_int(npts);
        for (j = 0 ; j < npts ; j++)
            write_int(*curr_conn++);
        end_line();
    }

    new_section();
    sprintf(str, "CELL_TYPES %d\n", ncells);
    write_string(str);
    for (i = 0 ; i < ncells ; i++)
    {
        write_int(celltypes[i]);
        end_line();
    }

    write_variables(nvars, vardim, centering, varnames, vars, npts, ncells);

    close_file();
}


/* ****************************************************************************
//  Function: write_rectilinear_mesh
//
//  Purpose:
//      Writes out a rectilinear mesh.
//
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      dims       An array of size 3 = { nX, nY, nZ }, where nX is the
//                 number of points in the X-dimension, etc.
//      x          An array of size dims[0] that contains the x-coordinates.
//      y          An array of size dims[1] that contains the x-coordinates.
//      z          An array of size dims[2] that contains the x-coordinates.
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      centering  The centering of each variable.  The size of centering
//                 should be nvars.  If centering[i] == 0, then the variable
//                 is cell-based.  If centering[i] != 0, then the variable
//                 is point-based.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//
//
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
//  Modifications:
//
//    Hank Childs, Wed Apr  6 16:22:57 PDT 2005
//    Fix problem with 2D structured meshes and assessing cell count.
//
// ***************************************************************************/

void write_rectilinear_mesh(const char *filename, int ub, int *dims,
                            double *x, double *y, double *z,
                            int nvars, int *vardim, int *centering,
                            const char * const *varnames, double **vars)
{
    int   i;
    char  str[128];
    int npts = dims[0]*dims[1]*dims[2];
    int ncX = (dims[0] - 1 < 1 ? 1 : dims[0] - 1);
    int ncY = (dims[1] - 1 < 1 ? 1 : dims[1] - 1);
    int ncZ = (dims[2] - 1 < 1 ? 1 : dims[2] - 1);
    int ncells = ncX*ncY*ncZ;

    useBinary = ub;
    open_file(filename);
    write_header();

    write_string("DATASET RECTILINEAR_GRID\n");
    sprintf(str, "DIMENSIONS %d %d %d\n", dims[0], dims[1], dims[2]);
    write_string(str);
    sprintf(str, "X_COORDINATES %d float\n", dims[0]);
    write_string(str);
    for (i = 0 ; i < dims[0] ; i++)
        write_float(x[i]);
    new_section();
    sprintf(str, "Y_COORDINATES %d float\n", dims[1]);
    write_string(str);
    for (i = 0 ; i < dims[1] ; i++)
        write_float(y[i]);
    new_section();
    sprintf(str, "Z_COORDINATES %d float\n", dims[2]);
    write_string(str);
    for (i = 0 ; i < dims[2] ; i++)
        write_float(z[i]);

    write_variables(nvars, vardim, centering, varnames, vars, npts, ncells);

    close_file();
}


/* ****************************************************************************
//  Function: write_regular_mesh
//
//  Purpose:
//      Writes out a regular mesh.  A regular mesh is one where the data lies
//      along regular intervals.  "Brick of bytes/floats",
//      "Block of bytes/floats", and MRI data all are examples of data that
//      lie on regular meshes.
//
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      dims       An array of size 3 = { nX, nY, nZ }, where nX is the
//                 number of points in the X-dimension, etc.
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      centering  The centering of each variable.  The size of centering
//                 should be nvars.  If centering[i] == 0, then the variable
//                 is cell-based.  If centering[i] != 0, then the variable
//                 is point-based.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//
//
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
// ***************************************************************************/

void write_regular_mesh(const char *filename, int ub, int *dims,
                        int nvars, int *vardim, int *centering,
                        const char * const *varnames, double **vars)
{
    int  i;

    double *x = (double *) malloc(sizeof(double)*dims[0]);
    double *y = (double *) malloc(sizeof(double)*dims[1]);
    double *z = (double *) malloc(sizeof(double)*dims[2]);

    if (x != NULL)
    {
        for (i = 0 ; i < dims[0] ; i++)
            x[i] = (double) i;
    }
    if(y != NULL)
    {
        for (i = 0 ; i < dims[1] ; i++)
            y[i] = (double) i;
    }
    if(z != NULL)
    {
        for (i = 0 ; i < dims[2] ; i++)
            z[i] = (double) i;
    }

    write_rectilinear_mesh(filename, ub, dims, x, y, z, nvars, vardim,
                           centering, varnames, vars);

    if(x != NULL)
        free(x);
    if(y != NULL)
        free(y);
    if(z != NULL)
        free(z);
}


/* ****************************************************************************
//  Function: write_curvilinear_mesh
//
//  Purpose:
//      Writes out a curvilinear mesh.
//
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      dims       An array of size 3 = { nI, nJ, nK }, where nI is the
//                 number of points in the logical I dimension, etc.
//      pts        An array of size nI*nJ*nK*3.  The array should be layed
//                 out as (pt(i=0,j=0,k=0), pt(i=1,j=0,k=0), ...
//                 pt(i=nI-1,j=0,k=0), pt(i=0,j=1,k=0), ...).
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      centering  The centering of each variable.  The size of centering
//                 should be nvars.  If centering[i] == 0, then the variable
//                 is cell-based.  If centering[i] != 0, then the variable
//                 is point-based.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//
//
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
//  Modifications:
//
//    Hank Childs, Wed Apr  6 16:22:57 PDT 2005
//    Fix problem with 2D structured meshes and assessing cell count.
//
// ***************************************************************************/

void write_curvilinear_mesh(const char *filename, int ub, int *dims,float *pts,
                            int nvars, int *vardim, int *centering,
                            const char * const *varnames, double **vars)
{
    int   i;
    char  str[128];
    int npts = dims[0]*dims[1]*dims[2];
    int ncX = (dims[0] - 1 < 1 ? 1 : dims[0] - 1);
    int ncY = (dims[1] - 1 < 1 ? 1 : dims[1] - 1);
    int ncZ = (dims[2] - 1 < 1 ? 1 : dims[2] - 1);
    int ncells = ncX*ncY*ncZ;

    useBinary = ub;
    open_file(filename);
    write_header();

    write_string("DATASET STRUCTURED_GRID\n");
    sprintf(str, "DIMENSIONS %d %d %d\n", dims[0], dims[1], dims[2]);
    write_string(str);
    sprintf(str, "POINTS %d float\n", npts);
    write_string(str);
    for (i = 0 ; i < 3*npts ; i++)
    {
        write_float(pts[i]);
    }

    write_variables(nvars, vardim, centering, varnames, vars, npts, ncells);

    close_file();
}




==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-C/src/util/visit_writer.h <==
/*****************************************************************************
*
* Copyright (c) 2000 - 2015, Lawrence Livermore National Security, LLC
* Produced at the Lawrence Livermore National Laboratory
* LLNL-CODE-442911
* All rights reserved.
*
* This file is  part of VisIt. For  details, see https://visit.llnl.gov/.  The
* full copyright notice is contained in the file COPYRIGHT located at the root
* of the VisIt distribution or at http://www.llnl.gov/visit/copyright.html.
*
* Redistribution  and  use  in  source  and  binary  forms,  with  or  without
* modification, are permitted provided that the following conditions are met:
*
*  - Redistributions of  source code must  retain the above  copyright notice,
*    this list of conditions and the disclaimer below.
*  - Redistributions in binary form must reproduce the above copyright notice,
*    this  list of  conditions  and  the  disclaimer (as noted below)  in  the
*    documentation and/or other materials provided with the distribution.
*  - Neither the name of  the LLNS/LLNL nor the names of  its contributors may
*    be used to endorse or promote products derived from this software without
*    specific prior written permission.
*
* THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT  HOLDERS AND CONTRIBUTORS "AS IS"
* AND ANY EXPRESS OR  IMPLIED WARRANTIES, INCLUDING,  BUT NOT  LIMITED TO, THE
* IMPLIED WARRANTIES OF MERCHANTABILITY AND  FITNESS FOR A PARTICULAR  PURPOSE
* ARE  DISCLAIMED. IN  NO EVENT  SHALL LAWRENCE  LIVERMORE NATIONAL  SECURITY,
* LLC, THE  U.S.  DEPARTMENT OF  ENERGY  OR  CONTRIBUTORS BE  LIABLE  FOR  ANY
* DIRECT,  INDIRECT,   INCIDENTAL,   SPECIAL,   EXEMPLARY,  OR   CONSEQUENTIAL
* DAMAGES (INCLUDING, BUT NOT  LIMITED TO, PROCUREMENT OF  SUBSTITUTE GOODS OR
* SERVICES; LOSS OF  USE, DATA, OR PROFITS; OR  BUSINESS INTERRUPTION) HOWEVER
* CAUSED  AND  ON  ANY  THEORY  OF  LIABILITY,  WHETHER  IN  CONTRACT,  STRICT
* LIABILITY, OR TORT  (INCLUDING NEGLIGENCE OR OTHERWISE)  ARISING IN ANY  WAY
* OUT OF THE  USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH
* DAMAGE.
*
*****************************************************************************/

/* ************************************************************************* //
//                              visit_writer.h                               //
// ************************************************************************* */

/* 
// This file contains function prototypes for writing out point meshes, 
// unstructured meshes, rectilinear meshes, regular meshes, and 
// structured/curvilinear meshes into files that can later be read by VisIt.
//
// Each routine assumes that the data being written is three-dimensional.
// If the data is two-dimensional, you must still write out the data
// as three-dimensional (ie pad arrays so that they are the correct size, etc).
// However: the VisIt reader will determine that the data is truly two-
// dimensional and visualize it as a two-dimensional dataset.
//
// All writers have an ASCII vs Binary decision.  The tradeoffs are the
// standard ones: ASCII is human readable, but slow.  The
// binary is much faster, but not human readable.  Note: the binary format
// is portable, since it converts all data to be big-endian (this was a 
// design decision for the format the visit_writer writes to -- the VTK
// format).
//
// If you have multiple grids, you can write out one file for each grid.
// There are potential pitfalls in doing this, where extra geometry and
// interpolation problems appear along grid boundaries.  For additional
// help with this issue, e-mail visit-users@ornl.gov
*/


/* ****************************************************************************
//  Function: write_point_mesh
//
//  Purpose:
//      Writes out a point mesh.
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      npts       The number of points in the mesh.
//      pts        The spatial locations of the points.  This array should
//                 be size 3*npts.  The points should be encoded as:
//                 <x1, y1, z1, x2, y2, z2, ..., xn, yn, zn>
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//      
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
// ***************************************************************************/

void write_point_mesh(const char *filename, int useBinary, int npts, 
                      float *pts, int nvars, int *vardim, 
                      const char * const *varnames, double **vars);



/* ****************************************************************************
//  Function: write_unstructured_mesh
//
//  Purpose:
//      Writes out a unstructured mesh.
//     
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      npts       The number of points in the mesh.
//      pts        The spatial locations of the points.  This array should
//                 be size 3*npts.  The points should be encoded as:
//                 <x1, y1, z1, x2, y2, z2, ..., xn, yn, zn>
//      ncells     The number of cells.
//      celltypes  The type of each cell.
//      conn       The connectivity array.
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      centering  The centering of each variable.  The size of centering 
//                 should be nvars.  If centering[i] == 0, then the variable
//                 is cell-based.  If centering[i] != 0, then the variable
//                 is point-based.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//      
//  Example:
//      You have two triangles.  The first has points (0,0,0), (0,1,0), and
//      (1,1,0).  The second has points (0,0,0), (1,1,0), and (1,0,0).
//
//      There are four unique points. 
//
//      float pts[12] = { 0,0,0, 0,1,0, 1,1,0, 1,0,0 };
//
//      It is important the points list contain only unique points,
//      because VisIt is not able to correctly determine the connectivity of a 
//      dataset when points are duplicated.
//
//      There are two triangles.
//      int ncells = 2;
//
//      The cells are both triangles.
//      int celltypes[2] = { VISIT_TRIANGLE, VISIT_TRIANGLE };
//
//      The connectivity contains indices into the points list.  The indexing
//      assumes that each point has size 3 (x,y,z).
//
//      int conn[6] = { 0, 1, 2, 0, 2, 3 };
//
//  Hint:  
//      When writing an unstructured mesh, it is easy to get the orientation
//      of a cell backwards.  VisIt typically does okay with this, but it
//      can cause problems.  To test if this is happening, bring up VisIt on
//      your newly outputted dataset and make a Pseudocolor plot of 
//      "mesh_quality/volume" for 3D datasets or "mesh_quality/area" for 2D 
//      datasets.  If the cells are inside-out, the volumes or areas will be
//      negative.
//      
//
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
//  Modifications:
//
//    Hank Childs, Mon Jun 28 11:49:41 PDT 2010
//    Add pixel and voxel.
//
// ***************************************************************************/

#define VISIT_VERTEX         1
#define VISIT_LINE           3
#define VISIT_TRIANGLE       5
#define VISIT_PIXEL          8
#define VISIT_QUAD           9
#define VISIT_VOXEL         11
#define VISIT_TETRA         10
#define VISIT_HEXAHEDRON    12
#define VISIT_WEDGE         13
#define VISIT_PYRAMID       14

void write_unstructured_mesh(const char *filename, int useBinary, int npts,
                             float *pts, int ncells, int *celltypes, int *conn, 
                             int nvars, int *vardim, int *centering,
                             const char * const *varnames, double **vars);



/* ****************************************************************************
//  Function: write_regular_mesh
//
//  Purpose:
//      Writes out a regular mesh.  A regular mesh is one where the data lies
//      along regular intervals.  "Brick of bytes/floats", 
//      "Block of bytes/floats", and MRI data all are examples of data that
//      lie on regular meshes.
//     
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      dims       An array of size 3 = { nX, nY, nZ }, where nX is the
//                 number of points in the X-dimension, etc.
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      centering  The centering of each variable.  The size of centering 
//                 should be nvars.  If centering[i] == 0, then the variable
//                 is cell-based.  If centering[i] != 0, then the variable
//                 is point-based.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//      
//
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
// ***************************************************************************/

void write_regular_mesh(const char *filename, int useBinary, int *dims, 
                        int nvars, int *vardim, int *centering,
                        const char * const *varnames, double **vars);




/* ****************************************************************************
//  Function: write_rectilinear_mesh
//
//  Purpose:
//      Writes out a rectilinear mesh.
//     
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      dims       An array of size 3 = { nX, nY, nZ }, where nX is the
//                 number of points in the X-dimension, etc.
//      x          An array of size dims[0] that contains the x-coordinates.
//      y          An array of size dims[1] that contains the x-coordinates.
//      z          An array of size dims[2] that contains the x-coordinates.
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      centering  The centering of each variable.  The size of centering 
//                 should be nvars.  If centering[i] == 0, then the variable
//                 is cell-based.  If centering[i] != 0, then the variable
//                 is point-based.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//      
//
//  Example:
//      You have a rectilinear mesh with x = { 0, 1, 2}, y = { 1, 1.5, 2, 3 },
//      and z = { 2.5, 3.5 }.
//
//      Then dims = { 3, 4, 2 }.
//      
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
// ***************************************************************************/

void write_rectilinear_mesh(const char *filename, int useBinary, 
                            int *dims, double *x, double *y, double *z,
                            int nvars, int *vardim, int *centering, 
                            const char * const *varnames, double **vars);




/* ****************************************************************************
//  Function: write_curvilinear_mesh
//
//  Purpose:
//      Writes out a curvilinear mesh.
//     
//
//  Arguments:
//      filename   The name of the file to write.  If the extension ".vtk" is
//                 not present, it will be added.
//      useBinary  '0' to write ASCII, !0 to write binary
//      dims       An array of size 3 = { nI, nJ, nK }, where nI is the
//                 number of points in the logical I dimension, etc.
//      pts        An array of size nI*nJ*nK*3.  The array should be layed
//                 out as (pt(i=0,j=0,k=0), pt(i=1,j=0,k=0), ...
//                 pt(i=nI-1,j=0,k=0), pt(i=0,j=1,k=0), ...).
//      nvars      The number of variables.
//      vardim     The dimension of each variable.  The size of vardim should
//                 be nvars.  If var i is a scalar, then vardim[i] = 1.
//                 If var i is a vector, then vardim[i] = 3.
//      centering  The centering of each variable.  The size of centering 
//                 should be nvars.  If centering[i] == 0, then the variable
//                 is cell-based.  If centering[i] != 0, then the variable
//                 is point-based.
//      vars       An array of variables.  The size of vars should be nvars.
//                 The size of vars[i] should be npts*vardim[i].
//      
//
//  Programmer: Hank Childs
//  Creation:   September 2, 2004
//
// ***************************************************************************/

void write_curvilinear_mesh(const char *filename, int useBinary, 
                            int *dims, float *pts,
                            int nvars, int *vardim, int *centering, 
                            const char * const *varnames, double **vars);





==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-F/src/bec-gp-rot-2d-th.f90 <==
!# File name : bec-gp-rot-2d-th.f90
!# Last modified : 20 JANUARY 2019
!# Fortran program for Gross-Pitaevskii equation in two-dimensional ROTATING
!# anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-ROT-OMP programs are developed by:
!#
!# R. Kishor Kumar
!# (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
!#
!# Vladimir Loncar, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Public use and modification of these codes are allowed provided that the following papers are cited:
!# [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile:
!# (1) Intel Fortran Compiler
! ifort -O3 -openmp -w -mcmodel medium -shared-intel
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w
!
!# (3) PGI Fortran (pgfortran)
! pgfortran -O3 -fast -mp=allcores

MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)
  INTEGER, PARAMETER :: NX = 256, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 256, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity.
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! For real time set NSTP=0, and read imag time wave function from im2d-fin-wf.txt
  INTEGER, PARAMETER :: NSTP = 1, NPAS = 2000000, NRUN = 1, ITER = NPAS/10
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0 ! sets the number of CPU cores to be used
! NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
  INTEGER :: NO_OF_THREADS
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, SQR_2PI, PI
  REAL (8), PARAMETER :: AHO = 1.D-6 ! Unit of length (l= 1 MICRON)
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0)
  REAL (8), PARAMETER :: DX = 0.05D0, DY = 0.05D0 ! DX, DY : Space step
  INTEGER, PARAMETER  :: NATOMS = 10000 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 3.769458264D0*Bohr_a0 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, NU = 1.D0 ! GAMMA and NU : Parameteres of Trap
  REAL (8), PARAMETER :: D_Z = 0.1D0 ! D_Z : Axial Gaussian Width = l/SQRT(LAMBDA)

  REAL (8), PARAMETER :: G_2D =  4.D0 * PI * AS * NATOMS / (SQR_2PI*D_Z) ! G_2D : Nonlinearity in the 2D GP equation
  REAL (8), PARAMETER :: G_3D = G_2D * SQR_2PI * D_Z ! G_3D : Three-dimensional nonlinearity

  REAL (8), PARAMETER :: OMEGA = 0.8D0 ! Angular Frequency

! OPTION  decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_2D|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_2D|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2

! INTEGER, PARAMETER :: RANDOM=0 ! No random phase in the initial function
 INTEGER, PARAMETER :: RANDOM=1 ! Random phase included in the initial function

! OPTION_re_im switches between real and imaginary time propagation
  INTEGER, PARAMETER :: OPTION_re_im=1 !  Imaginary time propagation
  REAL (8), PARAMETER ::  DT = 0.00025D0 ! DT : Time step for imag time
!  INTEGER, PARAMETER ::  OPTION_re_im=2   !  Real time propagation
!  REAL (8), PARAMETER :: DT = 0.0001D0 ! DT : Time step for real time

!  SELECT INITIAL FUNCTION 
!  INTEGER, PARAMETER :: FUNCTION=0 !  GAUSSIAN function with no vortex
   INTEGER, PARAMETER :: FUNCTION=1 !  1VORTEX function with 1 vortex

! X(0:NX), Y(0:NY): Space mesh, V(0:NX,0:NY) : Potential, CP(0:NX,0:NY): Wave function
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2
  REAL (8), DIMENSION(:, :), ALLOCATABLE :: V,  P, P2
  COMPLEX (8), DIMENSION(:, :), ALLOCATABLE :: CP
  COMPLEX (8) :: CIJ
  REAL (8) :: G, XOP, SQ2PI_DZ,gstp
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(0:NX) :: CBP, CBM
  COMPLEX (8), DIMENSION(0:NY) :: CAP, CAM
  COMPLEX (8), DIMENSION(:,:), ALLOCATABLE :: CALA, CALB, CGAA, CGAB
  COMPLEX (8) :: CT0X, CT0Y, CT0, CTMPX, CTMPY
  COMPLEX (8) :: CA0, CB0, CA0R, CB0R, C0
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_2D
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NSTP, NPAS, NRUN, NUMBER_OF_THREADS,ITER
  USE GPE_DATA

  IMPLICIT NONE
! Subroutine INTIIALIZE() used to initialize the space mesh, and the initial
! wave function. Subroutine CALCULATE_TRAP() initializezpotential V(I),
! while subroutine COEF() is used to generate the coefficients for the
! Crank-Nicholson Scheme. The routine NU() performs time progation for the
! non-derivative part and LU() performs time propagation of derivative part.
! NORM() calculates the norm and normalizes the wave function, CHEM() and
! RAD() are used to calculate the chemical potential, energy and the RMS
! radius, respectively. The functions DIFF(), used to calculate the space
! derivatives of the wave function used in CHEM(). The function SIMP() does
! the integration by Simpson's rule.

!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES

    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES

    SUBROUTINE INITIALIZE(CP)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CP
    END SUBROUTINE INITIALIZE

    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP

    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF

    SUBROUTINE CALCNU() 
      IMPLICIT NONE
    END SUBROUTINE CALCNU

    SUBROUTINE LUX()
      IMPLICIT NONE
    END SUBROUTINE LUX

    SUBROUTINE LUY()
      IMPLICIT NONE
    END SUBROUTINE LUY

    SUBROUTINE CHEM(CP, MU, EN)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END SUBROUTINE CHEM

    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  
    SUBROUTINE WRITE_WAVE_FUNCTION(FUNIT, CP)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT 
      COMPLEX (8), DIMENSION(0:NX,0:NY), INTENT(IN) :: CP
    END SUBROUTINE WRITE_WAVE_FUNCTION

    SUBROUTINE NORM(CP, ZNORM) 
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORM

    SUBROUTINE NORMCHEM(CPR, ZNORM)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CPR
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORMCHEM

    SUBROUTINE RAD(CP2, RMS)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE 
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: CP2
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END SUBROUTINE RAD

    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2 
      REAL (8), DIMENSION(0:NX), INTENT(OUT) :: DE1DX
    END SUBROUTINE DENSITY_1DX

    SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:NY), INTENT(OUT) :: DE1DY
    END SUBROUTINE DENSITY_1DY
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------

  INTEGER :: I, J, K, NO_OF_THREADS, STEP
  REAL (8) :: ZNORM, T1, T2
  REAL (8) :: MU, EN
  REAL (8), DIMENSION(:,:), ALLOCATABLE :: CP2
  REAL (8), DIMENSION(3) :: RMS
  
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  CHARACTER(256) :: ITER_FILENAME
  REAL(KIND(0.0D0)) :: START_D, END_D

  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE, COUNT_MAX

  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)

  IF (NUMBER_OF_THREADS /= 0) THEN
    CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)
  END IF

  !$OMP PARALLEL
  !$OMP MASTER
  NO_OF_THREADS = OMP_GET_NUM_THREADS()
  !$OMP END MASTER
  !$OMP END PARALLEL

  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2) 
      XOP = 2.0D0 
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT

  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY))

  CALL INITIALIZE(CP)

  SELECT CASE(OPTION_re_im)
    CASE (1)
      CIJ = CMPLX(1.0D0, 0.0D0)
      OPEN(7, FILE = 'im2d-out.txt')
      OPEN(4, FILE = 'im2d-rms.txt')
    CASE (2)
      CIJ = CMPLX(0.0D0, 1.0D0)
      OPEN(7, FILE = 're2d-out.txt') 
      OPEN(4, FILE = 're2d-rms.txt')
  END SELECT

  SELECT CASE(OPTION_re_im)
    CASE (1)
      WRITE(7,900) OPTION, NO_OF_THREADS
      WRITE(4,900) OPTION, NO_OF_THREADS
    CASE (2)  
      WRITE(7,800) OPTION, NO_OF_THREADS
      WRITE(4,800) OPTION, NO_OF_THREADS
  END SELECT

  WRITE(7,*)
  WRITE(4,*)
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0
  WRITE(7,903) G_3D, G_2D
  WRITE(7,904) GAMMA, NU
  WRITE(7,911) OMEGA
  WRITE(7,909) D_Z
  WRITE(7,*)

  WRITE(7,905) NX + 1, NY + 1
  WRITE(7,906) DX, DY
  WRITE(7,907) NSTP, NPAS, NRUN
  WRITE(7,908) DT 
  WRITE(7,*)

  900 FORMAT('Imaginary time propagation 2d,   OPTION = ',I0,', NUM_THREADS = ',I0)
  800 FORMAT('Real time propagation 2d,   OPTION = ',I0,', NUM_THREADS = ',I0)

  901 FORMAT('Number of Atoms N = ',I0,', Unit of length AHO = ',F10.8,' m')
  902 FORMAT('Scattering length a = ',F0.6,'*a0')
  903 FORMAT('Nonlinearity G_3D = ',F0.6, ', G_2D = ',F0.6) 
  904 FORMAT('Parameters of trap: GAMMA = ',F0.2, ', NU = ',F0.2)
  911 FORMAT('Parameters of rotation: ANG VEL = ',F6.4)
  909 FORMAT('Axial trap parameter = ',F0.2)
  905 FORMAT('Space step: NX = ', I0, ', NY = ', I0)
  906 FORMAT('            DX = ', F8.6, ', DY = ', F8.6)
  907 FORMAT('Time step:  NSTP = ',I0,', NPAS = ',I0,', NRUN = ',I0)
  908 FORMAT('            DT = ', F8.6)

  CALL CALCULATE_TRAP() ! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL COEF() ! COEF() defines the coefficients of Crank-Nicholson Scheme.

  CP2 = CP * CONJG(CP)
  CALL RAD(CP2, RMS) ! RAD() calculates the r.m.s radius RMS
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)

  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:3)
  1001 FORMAT (12X,'-----------------------------------------------------')
  1002 FORMAT (14X,'Iter',5x, 'Norm', 7X, 'Chem', 7X, 'Ener/N', 6X, '<rho>', 3X) 
  1003 FORMAT ('Initial: ', 6X, F13.4, 2F12.5, 2F11.5, F11.4)
  1012 FORMAT ('RMS size:', 4x, 'Iter', 8x, '<x>', 13X, '<y>', 13X, '<rho>') 
  1013 FORMAT ('Initial:',9X, F14.5, 2F16.5)

! IF (OPTION_re_im.EQ.2) THEN
!   OPEN(21, FILE = 're2d-initial-den.txt')
! ELSE
!   OPEN  (21, FILE = 'im2d-initial-den.txt')
! END IF

! CALL WRITE_DENSITY(21, CP2)
! CLOSE(21)

  998 FORMAT(2E20.8)
  999 FORMAT (2F12.6, F16.8)
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_2D / DFLOAT(NSTP) ! G is divided by Sqrt[2 pi] * LZ
    G = 0.0D0

    CALL NORM(CP, ZNORM) ! NORM() calculates norm and restores normalization
    CALL CHEM(CP, MU, EN) ! CHEM() calculates the chemical potential MU and energy EN.
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2, RMS) ! RAD() calculates the r.m.s radius RMS
    WRITE (7, 1003) ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(3)

    DO K = 1, NSTP  ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU() ! CALCNU() performs time propagation with non-derivative parts. 
      CALL LUX()    ! LUX() performs the time iteration with space (x) derivative alone.
      CALL LUY()    ! LUY() performs the time iteration with space (y) derivative alone.
      IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)
    END DO
    IF (OPTION_re_im.EQ.2) CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(3)
    WRITE (4, 1015) RMS(1:3)
    1005 FORMAT('NSTP iter.:',9x, F8.4, 2F12.5, 2F11.5, F11.4)
    1015 FORMAT('NSTP iter.:'6x, F14.5, 2F16.5)

  ! OPEN(22, FILE = 'den-nstp.txt')
  ! CALL WRITE_DENSITY(22, CP2)
  ! CLOSE(22)

  ! OPEN(11, FILE = 'den-nstp1d_x.txt')
  ! OPEN(12, FILE = 'den-nstp1d_y.txt')
  ! CALL DENSITY_1DX(11, CP2, DEN1X)
  ! CALL DENSITY_1DY(12, CP2, DEN1Y) 
  ! CLOSE(11)
  ! CLOSE(12)
  ELSE
    G = XOP * G_2D
  END IF 

  STEP = 1
  DO K = 1, NPAS ! NPAS iterations transient
    CALL CALCNU()
    CALL LUX()
    CALL LUY()
    IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)

    IF (MOD(K, ITER) == 0) THEN
      IF (OPTION_RE_IM.EQ.1) WRITE(ITER_FILENAME,'(A,I0,A)') 'im2d-den-', STEP, '.txt'
      IF (OPTION_RE_IM.EQ.2) WRITE(ITER_FILENAME,'(A,I0,A)') 're2d-den-', STEP, '.txt'

      OPEN(101, FILE = ITER_FILENAME)
      CP2 = CP * CONJG(CP)
      CALL WRITE_DENSITY(101, CP2)   ! WRITES DENSITY FOR EVERY ITER
      CLOSE(101)

      CALL CHEM(CP, MU, EN)
      CALL RAD(CP2,  RMS)
      IF (OPTION_re_im.EQ.2) CALL NORM(CP, ZNORM) 
      WRITE (7, 1007)  STEP,ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(3)
      WRITE (4, 1017) STEP, RMS(1:3)
      STEP = STEP + 1

      IF (OPTION_re_im.EQ.1) OPEN(13, FILE = 'im2d-fin-wf.txt')
      IF (OPTION_re_im.EQ.2) OPEN(13, FILE = 're2d-fin-wf.txt')

      CALL WRITE_WAVE_FUNCTION(13, CP)
      CLOSE(13)
    END IF
  END DO

  1007 FORMAT('NPAS iter.:',I6,3x,F8.4, 2F12.5, 2F11.5, F11.4) 
  1017 FORMAT('NPAS iter.:',I6, F14.5, 2F16.5)

! OPEN(25, FILE = 'den-npas.txt')
! CALL WRITE_DENSITY(25, CP2)
! CLOSE(25)

! OPEN(17, FILE = 'den-npas1d_x.txt')
! OPEN(18, FILE = 'den-npas1d_y.txt')
! CALL DENSITY_1DX(17, CP2, DEN1X)
! CALL DENSITY_1DY(18, CP2, DEN1Y)
! CLOSE(17)
! CLOSE(18) 

  IF (NRUN /= 0) THEN
    DO K = 1, NRUN ! NRUN iterations to check convergence
      CALL CALCNU()
      CALL LUX()
      CALL LUY() 
      IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)
    END DO

    CALL CHEM(CP, MU, EN)
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2,  RMS)
    IF (OPTION_re_im.EQ.2)  CALL NORM(CP, ZNORM)
    WRITE (7, 1006) ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(3)
    WRITE (4, 1019) RMS(1:3)
    1006 FORMAT('NRUN iter.:',9x,F8.4, 2F12.5, 2F11.5,   F11.4)
    1019 FORMAT('NRUN iter.:'6x, F14.5, 2F16.5)
  END IF

!  IF (OPTION_re_im.EQ.1) OPEN(13, FILE = 'im2d-fin-den2d.txt')
!  IF (OPTION_re_im.EQ.2) OPEN(13, FILE = 're2d-fin-den2d.txt')
!  CALL WRITE_DENSITY(13, CP2)
!  CLOSE(13)

  IF (OPTION_re_im.EQ.1) OPEN(13, FILE = 'im2d-fin-wf.txt')
  IF (OPTION_re_im.EQ.2) OPEN(13, FILE = 're2d-fin-wf.txt')
  
  CALL WRITE_WAVE_FUNCTION(13, CP)
  CLOSE(13)

  IF (OPTION_re_im.EQ.1) THEN
    OPEN(15, FILE = 'im2d-den1d_x.txt')
    OPEN(16, FILE = 'im2d-den1d_y.txt')
  ELSE
    OPEN(15, FILE = 're2d-den1d_x.txt')
    OPEN(16, FILE = 're2d-den1d_y.txt')
  END IF

  CALL DENSITY_1DX(15, CP2, DEN1X)
  CALL DENSITY_1DY(16, CP2, DEN1Y)

  CLOSE(15)
  CLOSE(16) 

  CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2)) DEALLOCATE(CP2)

  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE,COUNT_MAX)
  CALL CPU_TIME(T2)
  END_D = DBLE(CLCK_COUNTS_END)
  START_D = DBLE(CLCK_COUNTS_BEG)
  IF (END_D < START_D) END_D = END_D + DBLE(COUNT_MAX)
  WRITE (7, 1001)
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', INT(( END_D  - START_D )/DBLE(CLCK_RATE)), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds'  
  CLOSE (7)
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY, NO_OF_THREADS
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, P,P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB!, CBE
  IMPLICIT NONE

  ALLOCATE(X(0:NX))
  ALLOCATE(X2(0:NX))
  ALLOCATE(Y(0:NY))
  ALLOCATE(Y2(0:NY))
  ALLOCATE(P(0:NX, 0:NY))
  ALLOCATE(P2(0:NX, 0:NY))
  ALLOCATE(V(0:NX, 0:NY))
  ALLOCATE(CP(0:NX, 0:NY))
  ALLOCATE(CALA(0:NX,0:NY))
  ALLOCATE(CGAA(0:NX,0:NY))
  ALLOCATE(CALB(0:NX,0:NY))
  ALLOCATE(CGAB(0:NX,0:NY))
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP,  P,P2 
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB!, CBE
  IMPLICIT NONE

  IF (ALLOCATED(X)) DEALLOCATE(X)
  IF (ALLOCATED(X2)) DEALLOCATE(X2)
  IF (ALLOCATED(Y)) DEALLOCATE(Y)
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(P)) DEALLOCATE(P)
  IF (ALLOCATED(P2)) DEALLOCATE(P2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
END SUBROUTINE FREE_VARIABLES

SUBROUTINE INITIALIZE(CP)
  ! Routine that initializes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI ,NSTP
  USE GPE_DATA, ONLY : GAMMA, NU, DX, DY, X, X2, Y, Y2,CI,OPTION_RE_IM,RANDOM,FUNCTION
  IMPLICIT NONE

  COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CP
  REAL (8) :: QR_AL, TMP, TX, TY 
  INTEGER :: I, J, K
   INTEGER, DIMENSION (100) :: seed   
  real (8), dimension((1+NX)*(1+NY)) :: RANDNUM
 
  QR_AL = SQRT(SQRT(GAMMA * NU)/PI)
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  X2 = X*X
  Y2 = Y*Y


   seed = 13
  IF(RANDOM.EQ.1)  CALL RANDOM_SEED(PUT=seed)
  
    IF(RANDOM.EQ.1)   call random_number(RANDNUM)
 


  IF (NSTP == 0) THEN
    IF (OPTION_RE_IM.EQ.1) WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./imag2d < im2d-fin-wf.txt"
    IF (OPTION_RE_IM.EQ.2) WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real2d < im2d-fin-wf.txt"

    DO J = 0,NY
      DO I = 0,NX
        READ (*, 998) TX, TY
        CP(I,J) = cmplx(TX,TY)
      END DO
      READ(*,*)
    END DO
  ELSE

 
    !$OMP PARALLEL DO PRIVATE(I,J,TMP)
    DO J = 0, NY; DO I = 0, NX

     K=(I+1)*(J+1)
 

      TMP = (GAMMA * X2(I) +  NU * Y2(J))/2.0D0
 IF(FUNCTION.EQ.1)      CP(I,J) = QR_AL * EXP(-TMP) * (X(I)+CI*Y(J))   * EXP (2.d0*PI*CI*RANDNUM(K))
 IF(FUNCTION.EQ.0)      CP(I,J) = QR_AL * EXP(-TMP)    * EXP (2.d0*PI*CI*RANDNUM(K))

    END DO; END DO
    !$OMP END PARALLEL DO 

  END IF
  998 FORMAT(ES16.9, 1X, ES16.9)
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
  ! Calculates the harmonic oscillator potential term V.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : XOP, V, X2, Y2, GAMMA, NU
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: GAMMA2, NU2
  GAMMA2 = GAMMA * GAMMA
  NU2 = NU * NU
  !$OMP PARALLEL DO PRIVATE(I,J)
  DO I = 0, NX; DO J = 0, NY
  V(I,J) = XOP * (GAMMA2 * X2(I) + NU2 * Y2(J)) / 2.0D0
  END DO; END DO
 !$OMP END PARALLEL DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUX and LUY.
  USE COMM_DATA, ONLY : NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT,  X, Y, XOP, OMEGA,OPTION_re_im,CI,CIJ
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2
  REAL (8) :: DXX, DYY
  COMPLEX (8) :: CDT

  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)
  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  CDT = CIJ*DT
  CA0 = 1.0D0 + CDT*DXX
  CA0R = 1.0D0 - CDT*DXX
  CB0 = 1.0D0 + CDT*DYY
  CB0R = 1.0D0 - CDT*DYY

  C0 =CIJ* CI*DT*XOP*OMEGA/2.0D0

  CTMPX = C0/(2.0D0*DX)
  CT0 = cDT*DXX/2.0D0
  CAM = -(CT0 - CTMPX*Y)
  CAP = -(CT0 + CTMPX*Y)

  DO J = 0, NY
    CALA(NXX, J) = 0.0D0
    CGAA(NXX, J) = -1.0D0/CA0
    DO I = NXX, 1, -1
      CALA(I-1,J) = CAM(J)*CGAA(I,J)
      CGAA(I-1,J) = -1.0D0/(CA0+CAP(J)*CALA(I-1,J))
    END DO
  END DO

  CTMPY = C0/(2.0D0*DY)
  CT0 = cDT*DYY/2.0D0
  CBM = -(CT0 + CTMPY*X)
  CBP = -(CT0 - CTMPY*X)

  DO I = 0, NX
    CALB(I, NYY) = 0.0D0
    CGAB(I, NYY) = -1.0D0/CB0
    DO J = NYY, 1, -1
      CALB(I,J-1) = CBM(I)*CGAB(I,J)
      CGAB(I,J-1) = -1.0D0/(CB0+CBP(I)*CALB(I,J-1))
    END DO
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU() ! Exact solution
  ! Solves the partial differential equation with the potential and
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : OPTION,  DT, V, G, CP, P2,  OPTION_re_im,CIJ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY) ::  TMP
  INTEGER :: I, J

  !$OMP PARALLEL DO PRIVATE(I, J,TMP)
  DO J = 0, NY; DO I = 0, NX
    P2(I,J)  = CP(I,J) * CONJG(CP(I,J))
    TMP(I,J) = V(I,J) + G * P2(I,J)
    CP(I,J)  = CP(I,J) * EXP(-CIJ*DT*TMP(I,J))
  END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LUX()
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE GPE_DATA, ONLY : CP, option_re_im
  USE CN_DATA, ONLY : CAP, CAM, CA0, CA0R, CALA, CGAA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION (0:NX,0:NY) :: CBE
  COMPLEX (8) :: CXX
  INTEGER :: I, J

  !$OMP PARALLEL DO PRIVATE(I, J, CXX)
  DO J = 0, NY
    IF (option_re_im.eq.1) CBE(NXX,J) = 0.d0
    IF (option_re_im.eq.2) CBE(NXX,J) = CP(NX,J)

    DO I = NXX, 1, -1
      CXX = -CAP(J) * CP(I+1,J) + CA0R * CP(I,J) - CAM(J) * CP(I-1,J)
      CBE(I-1,J) = CGAA(I,J) * (CAP(J) * CBE(I,J) - CXX)
    END DO
    CP(0,J) = 0.0D0
    DO I = 0, NXX
      CP(I+1,J) = CALA(I,J)*CP(I,J)+CBE(I,J)
    END DO
    CP(NX,J) = 0.0D0
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUX

SUBROUTINE LUY()
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CBP, CBM, CB0, CB0R, CALB, CGAB
  USE GPE_DATA, ONLY : CP, option_re_im
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX,0:NY) :: CBE
  COMPLEX (8) :: CYY
  INTEGER :: I, J

  !$OMP PARALLEL DO PRIVATE(I, J, CYY)
  DO I = 0, NX
    IF (option_re_im.eq.1) CBE(I,NYY) = 0.d0
    IF (option_re_im.eq.2) CBE(I,NYY) =   CP(I,NY)

    DO J = NYY, 1, -1
      CYY = -CBP(I) * CP(I,J+1) + CB0R * CP(I,J) - CBM(I) * CP(I,J-1)
      CBE(I,J-1) = CGAB(I,J) * (CBP(I) * CBE(I,J) - CYY)
    END DO
    CP(I,0) = 0.0D0
    DO J = 0, NYY
      CP(I,J+1) = CALB(I,J) * CP(I,J) + CBE(I,J)
    END DO
    CP(I,NY) = 0.0D0
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE OMP_LIB
  USE GPE_DATA, ONLY : DX, DY, option_re_im
  USE COMM_DATA, ONLY : NX, NY
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

  INTEGER :: I,J
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D

  !$OMP PARALLEL DO PRIVATE(I, J)
  DO J = 0, NY; DO I = 0, NX
    TMP2D(I,J) = CP(I,J) * CONJG(CP(I,J))
  END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = SQRT(INTEGRATE(TMP2D, DX, DY))

  IF (option_re_im.EQ.1) THEN
    !$OMP PARALLEL DO PRIVATE(I, J)
    DO J=0,NY; DO I=0,NX
      CP(I,J)=CP(I,J)/ZNORM
    END DO; END DO
    !$OMP END PARALLEL DO
  END IF
END SUBROUTINE NORM

SUBROUTINE NORMCHEM(CPR, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE OMP_LIB
  USE GPE_DATA, ONLY : DX, DY
  USE COMM_DATA, ONLY : NX, NY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CPR
  REAL (8), INTENT(OUT) :: ZNORM

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

   INTEGER :: I,J
   REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D

  !$OMP PARALLEL DO PRIVATE(I, J)
  DO J = 0, NY; DO I = 0, NX
    TMP2D(I,J) = CPR(I,J) * CPR(I,J)
  END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = (INTEGRATE(TMP2D, DX, DY))
END SUBROUTINE NORMCHEM

SUBROUTINE RAD(P, RMS)
  ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY,  X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

  INTEGER :: I,J
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D

  FORALL(J=0:NY) TMP2D(:,J) = X2*P(:,J)
  RMS(1) = SQRT(INTEGRATE(TMP2D, DX, DY))

  FORALL(I=0:NX) TMP2D(I,:) = Y2*P(I,:)
  RMS(2) = SQRT(INTEGRATE(TMP2D, DX, DY))

  RMS(3)=  SQRT(RMS(1)**2+RMS(2)**2)
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, V, G, OMEGA, X, Y,CI,XOP
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN

  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF

    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE

    SUBROUTINE NORMCHEM(CPR, ZNORM)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CPR
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORMCHEM
  END INTERFACE

  INTEGER :: I, J
  REAL (8), DIMENSION(0:NX, 0:NY) :: P2, GP2, DP2,P2R
  REAL (8), DIMENSION(0:NX,0:NY) ::  TMP2D, EMP2D, DPLZ, CPR,CPI, DPLY,DPLY2,DPLZ2
  REAL (8), DIMENSION(0:NX, 0:NY) :: DPXR, DPYR, DPXI, DPYI
  REAL (8) :: ZNORM

  MU = 0.0D0
  EN = 0.0D0

  CPR=CP
  CPI=AIMAG(CP)

  P2 = CP*CONJG(CP)

  DO I = 0, NX
    DPYR(I,0:NY) = DIFF(CPR(I,0:NY), DY)
    DPYI(I,0:NY) = DIFF(CPI(I,0:NY), DY)
  END DO

  DO J = 0, NY
    DPXR(0:NX,J) = DIFF(CPR(0:NX,J), DX)
    DPXI(0:NX,J) = DIFF(CPI(0:NX,J), DX)
  END DO

  DP2 = DPXR*DPXR + DPYR*DPYR

  DO J = 0, NY; DO I = 0, NX
    DPLZ(I,J) =  CPR(I,J)*( X(I)*DPYI(I,J) - Y(J)*DPXI(I,J) )
    DPLY(I,J) =  CPI(I,J)*( X(I)*DPYR(I,J) - Y(J)*DPXR(I,J) )
    DPLZ2(I,J) =  CPR(I,J)*( X(I)*DPYR(I,J) - Y(J)*DPXR(I,J) )
    DPLY2(I,J) =  CPI(I,J)*( X(I)*DPYI(I,J) - Y(J)*DPXI(I,J) )
  END DO; END DO

  P2R=CPR*CPR
  GP2 = G*P2
  TMP2D = (V + GP2)*P2R + DP2 - XOP*(OMEGA*DPLZ)
  EMP2D = (V + GP2/2.0D0)*P2R + DP2 - XOP*(OMEGA*DPLZ)

  CALL NORMCHEM(CPR,ZNORM)
  MU = INTEGRATE(TMP2D, DX, DY)/ZNORM
  EN = INTEGRATE(EMP2D, DX, DY)/ZNORM
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY) RESULT(RES)
  USE COMM_DATA, ONLY : NX, NY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY
  REAL (8) :: RES

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  REAL (8), DIMENSION(0:NX) :: TMP1D
  INTEGER :: I

  !$OMP PARALLEL DO PRIVATE(I)
  DO I=0,NX
    TMP1D(I) = SIMP(U(I,0:), DY)
  END DO
  !$OMP END PARALLEL DO

  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX)
  ! Does the spatial integration with Simpson's rule.
  ! N refer to the number of integration points, DX space step, and
  ! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N

  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2)
  DO I = 3, N-3, 2
    F1 = F1 + F(I)
    F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N

  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_WAVE_FUNCTION(FUNIT, CP)
  ! Writes the value of wave function (poth real and imaginary parts)
  ! at every spatial point.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: CP

  INTEGER :: I, J

  DO J = 0, NY
    DO I = 0, NX
      WRITE (FUNIT, 998) REAL(CP(I,J)), AIMAG(CP(I,J))
    END DO
    WRITE(FUNIT,*)
  END DO
  998 FORMAT(ES16.9, 1X, ES16.9)
END SUBROUTINE WRITE_WAVE_FUNCTION

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  ! Writes the 2D density. The format is (Y,X,den(X,Y)).
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2

  INTEGER :: I, J

  DO J = 0, NY
    DO I = 0, NX
      WRITE(FUNIT, 999) Y(J), X(I), U2(I,J)
    END DO
    WRITE(FUNIT, *)
  END DO
  999 FORMAT(ES13.6, 1X, ES13.6, 1X, ES13.6)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  ! Writes the integrated 1D density over X dimension.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:NX), INTENT(OUT) :: DE1DX

  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I

  DO I = 0, NX
	  DE1DX(I) = SIMP(U2(I,:), DY)
    WRITE(FUNIT, 1001) X(I), DE1DX(I)
  END DO
  1001 FORMAT(ES13.6, 1X, ES13.6)
END SUBROUTINE DENSITY_1DX

SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
  ! Writes the integrated 1D density over Y dimension.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : Y, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:NX), INTENT(OUT) :: DE1DY

  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: J

  DO J = 0, NY
	  DE1DY(J) = SIMP(U2(:,J), DX)
    WRITE(FUNIT, 1001) Y(J), DE1DY(J)
  END DO
  1001 FORMAT(ES13.6, 1X, ES13.6)
END SUBROUTINE DENSITY_1DY


==> BEC-GP-ROT-OMP/BEC-GP-ROT-OMP-F/src/bec-gp-rot-3d-th.f90 <==
!# File name : bec-gp-rot-3d-th.f90
!# Last modified : 20 JANUARY 2019
!# Fortran program for Gross-Pitaevskii equation in three-dimensional ROTATING
!# anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-ROT-OMP programs are developed by:
!#
!# R. Kishor Kumar
!# (Instituto de Fisica, Universidade de Sao Paulo, Sao Paulo, Brazil)
!#
!# Vladimir Loncar, Antun Balaz
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Public use and modification of these codes are allowed provided that the following papers are cited:
!# [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -openmp -w -mcmodel medium -shared-intel -V
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp -w
!
!# (3) PGI Fortran (pgfortran)
! pgfortran -O3 -fast -mp=allcores

MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)
  INTEGER, PARAMETER :: NX = 256, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 256, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
  INTEGER, PARAMETER :: NZ = 32, NZZ = NZ-1, NZ2 = NZ/2 ! No. of Z steps
! NSTP : Number of iterations to introduce the nonlinearity.
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! For real time set NSTP=0, and read imag time wave function from im3d-fin-wf.txt
  INTEGER, PARAMETER :: NSTP = 1, NPAS = 3000000, NRUN = 1, ITER = NPAS/10
  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 0! sets the number of CPU cores to be used
! NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  INTEGER :: NO_OF_THREADS
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : PI
  REAL (8), PARAMETER :: AHO = 1.0D-6 ! Unit of length (l= 1 MICRON)
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0)

  REAL (8), PARAMETER :: DX = 0.05D0, DY = 0.05D0,  DZ = 0.025D0 ! DX, DY, DZ : Space step and DT : Time step

! INTEGER, PARAMETER :: RANDOM=0 ! No random phase in the initial function
  INTEGER, PARAMETER :: RANDOM=1 ! Random phase included in the initial function


  ! OPTION_RE_IM switches between real and imaginary time propagation
  ! Select parameter  OPTION_RE_IM and time step DT for imaginary and real-time propagation
  INTEGER, PARAMETER :: OPTION_RE_IM = 1    !  Imaginary time propagation
  REAL (8), PARAMETER :: DT = 0.00025d0    !  Imaginary time propagation, Time step
 ! INTEGER, PARAMETER ::  OPTION_RE_IM = 2   !  Real time propagation
 ! REAL (8), PARAMETER :: DT = 0.0001d0    ! Real time propagation, Time step

!  SELECT INITIAL FUNCTION 
!  INTEGER, PARAMETER :: FUNCTION=0 !  GAUSSIAN function with no vortex
   INTEGER, PARAMETER :: FUNCTION=1 !  1VORTEX function with 1 vortex

  INTEGER, PARAMETER  :: NATOMS = 10000 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 3.769458264D0*Bohr_a0 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, NU = 1.D0 ! GAMMA and NU : Parameteres of Trap
  REAL (8), PARAMETER :: LAMBDA = 100.D0 ! Trap aspect ratio
! G_3D : Nonlinearity in the 3D GP equation
  REAL (8), PARAMETER :: G_3D =  4.D0 * PI * AS * NATOMS
  REAL (8), PARAMETER :: G_2D = G_3D * SQRT(LAMBDA/(2*pi))

  REAL (8), PARAMETER :: OMEGA = 0.8D0 ! Angular Frequency

! OPTION  decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_3D|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_3D|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2

! X(0:NX), Y(0:NY), Z(0:NZ): Space mesh, V(0:NX,0:NY) : Potential, CP(0:NX,0:NY): Wave function
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2, Z, Z2
  REAL (8), DIMENSION(:,:,:), ALLOCATABLE :: V, R2
  COMPLEX (8), DIMENSION(:,:,:), ALLOCATABLE :: CP
  REAL (8) :: G, XOP, GSTP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  COMPLEX (8), DIMENSION(0:NX) :: CBP, CBM
  COMPLEX (8), DIMENSION(0:NY) :: CAP, CAM
  COMPLEX (8), DIMENSION(:,:), ALLOCATABLE :: CALA, CALB, CGAA, CGAB
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CALC, CGAC
  COMPLEX (8) :: CT0X, CT0Y, CT0, CT0Z, CTMPX, CTMPY
  COMPLEX (8) :: CA0, CB0, CA0R, CB0R, CC0, CC0R, C0
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, NSTP, NPAS, NRUN, NUMBER_OF_THREADS,ITER
  USE GPE_DATA

  IMPLICIT NONE
! Subroutine INTIIALIZE() used to initialize the space mesh, and the initial
! wave function. Subroutine CALCULATE_TRAP() initializezpotential V(I),
! while subroutine COEF() is used to generate the coefficients for the
! Crank-Nicholson Scheme. The routine NU() performs time progation for the
! non-derivative part and LU() performs time propagation of derivative part.
! NORM() calculates the norm and normalizes the wave function, CHEM() and
! RAD() are used to calculate the chemical potential, energy and the RMS
! radius, respectively. The functions DIFF(), used to calculate the space
! derivatives of the wave function used in CHEM(). The function SIMP() does
! the integration by Simpson's rule.

!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES

    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES

    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE

    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP

    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF

    SUBROUTINE CALCNU(CP,DT)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX, 0:NY, 0:NZ), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU

    SUBROUTINE LUX(CP)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
    END SUBROUTINE LUX

    SUBROUTINE LUY(CP)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
    END SUBROUTINE LUY

    SUBROUTINE LUZ(CP)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ

    SUBROUTINE CHEM(CP, MU, EN)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END SUBROUTINE CHEM

    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY

    SUBROUTINE WRITE_3D(FUNIT, U2)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
    END SUBROUTINE WRITE_3D

    SUBROUTINE WRITE_WAVE_FUNCTION(FUNIT, CP)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: CP
    END SUBROUTINE WRITE_WAVE_FUNCTION

    SUBROUTINE NORM(CP, ZNORM)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORM

    SUBROUTINE NORMCHEM(CPR, ZNORM)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CPR
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORMCHEM

    SUBROUTINE RAD(CP2, RMS)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: CP2
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END SUBROUTINE RAD

    SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:NX), INTENT(OUT) :: DE1DX
    END SUBROUTINE DEN1DX

    SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:NY), INTENT(OUT) :: DE1DY
    END SUBROUTINE DEN1DY

    SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
      USE COMM_DATA, ONLY : NX, NY, NZ
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2 
      REAL (8), DIMENSION(0:NZ), INTENT(OUT) :: DE1DZ
    END SUBROUTINE DEN1DZ
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------

  INTEGER :: I, J, K, H, NO_OF_THREADS, STEP
  REAL (8) :: ZNORM, T1, T2
  REAL (8) :: MU, EN
  REAL (8), DIMENSION(:,:,:), ALLOCATABLE :: CP2
  REAL (8), DIMENSION(4) :: RMS
  REAL(KIND(0.0D0)) :: START_D, END_D
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  REAL (8), DIMENSION(0:NZ) :: DEN1Z
  CHARACTER(256) :: ITER_FILENAME

  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE,COUNT_MAX

  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)

  IF (NUMBER_OF_THREADS /= 0) THEN
    CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)
  END IF

  !$OMP PARALLEL
  !$OMP MASTER
  NO_OF_THREADS = OMP_GET_NUM_THREADS()
  !$OMP END MASTER
  !$OMP END PARALLEL

  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT

  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY, 0:NZ))

  CALL INITIALIZE()

  IF (OPTION_RE_IM.EQ.2) THEN
    OPEN(7, FILE = 're3d-out.txt')
  ELSE
    OPEN(7, FILE = 'im3d-out.txt')
  END IF

  IF (OPTION_RE_IM.EQ.2) THEN
    OPEN(4, FILE = 're3d-rms.txt')
  ELSE
    OPEN(4, FILE = 'im3d-rms.txt')
  END IF

  IF (OPTION_RE_IM.EQ.1) THEN
    WRITE(7,900) OPTION, NO_OF_THREADS
    WRITE(4,900) OPTION, NO_OF_THREADS
  ELSE
    WRITE(7,800) OPTION, NO_OF_THREADS
    WRITE(4,800) OPTION, NO_OF_THREADS
  END IF

  WRITE(7,*)
  WRITE(4,*)
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0
  WRITE(7,903) G_3D , G_2D
  WRITE(7,904) GAMMA, NU, LAMBDA
  WRITE(7,911) OMEGA
  WRITE(7,*)
  WRITE(7,905) NX + 1, NY + 1, NZ + 1
  WRITE(7,906) DX, DY, DZ
  WRITE(7,907) NSTP, NPAS, NRUN
  WRITE(7,908) DT
  WRITE(7,*)

  900 FORMAT('Imaginary time propagation 3d,   OPTION = ',I0,', NUM_THREADS = ',I0)
  800 FORMAT('Real time propagation 3d,   OPTION = ',I0,', NUM_THREADS = ',I0)

  901 FORMAT('Number of Atoms N = ',I0,', Unit of length AHO = ',F10.8,' m')
  902 FORMAT('Scattering length a = ',F0.6,'*a0')
  903 FORMAT('Nonlinearity G_3D = ',F0.6, ', G_2D = ',F0.6)
  904 FORMAT('Parameters of trap: GAMMA = ',F0.2, ', NU = ',F0.2, ', LAMBDA = ',F0.2)
  911 FORMAT('Parameters of rotation: ANG VEL = ',F6.4)
  905 FORMAT('Space step: NX = ', I0, ', NY = ', I0, ', NZ = ', I0)
  906 FORMAT('            DX = ', F8.6, ', DY = ', F8.6, ', DZ = ', F8.6)
  907 FORMAT('Time step:  NSTP = ',I0,', NPAS = ',I0,', NRUN = ',I0)
  908 FORMAT('            DT = ', F8.6)

  CALL CALCULATE_TRAP() ! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL COEF() ! COEF() defines the coefficients of Crank-Nicholson Scheme.

  CP2 = CP * CONJG(CP)
  CALL RAD(CP2, RMS) ! RAD() calculates the r.m.s radius RMS
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)

  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(2:4)
  1001 FORMAT (12X,'-----------------------------------------------------')
  1002 FORMAT (14X,'Iter',5x, 'Norm', 7X, 'Chem', 7X, 'Ener/N', 6X, '<rho>', 3X)
  1003 FORMAT ('Initial: ', 6X, F13.4, 2F12.5, 2F11.5, F11.4)
  1012 FORMAT ('RMS size:', 4x, 'Iter', 8x, '<x>', 13X, '<y>', 13X, '<z>')
  1013 FORMAT ('Initial:',9X, F14.5, 2F16.5)
  FLUSH(7)
  FLUSH(4)

! IF (OPTION_RE_IM.EQ.2) THEN
!   OPEN(21, FILE = 're3d-initial-den.txt')
! ELSE
!   OPEN  (21, FILE = 'im3d-initial-den.txt')
! END IF

! CALL WRITE_DENSITY(21, CP2)
! CLOSE(21)

  998 FORMAT(2E20.8)
  999 FORMAT (2F12.6, F16.8)

  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_3D / DFLOAT(NSTP)
    G = 0.0D0
    CALL NORM(CP, ZNORM) ! NORM() calculates norm and restores normalization
    CALL CHEM(CP, MU, EN) ! CHEM() calculates the chemical potential MU and energy EN.
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2, RMS) ! RAD() calculates the r.m.s radius RMS
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1) 

    DO K = 1, NSTP       ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP,DT) ! CALCNU() performs time propagation with non-derivative parts.
      CALL LUX(CP)       ! LUX() performs the time iteration with space (x) derivative alone.
      CALL LUY(CP)       ! LUY() performs the time iteration with space (y) derivative alone.
      CALL LUZ(CP)       ! LUZ() performs the time iteration with space (z) derivative alone.
      IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)
    END DO

    IF (OPTION_re_im.EQ.2) CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(1)
    WRITE (4, 1015) RMS(2:4)
    1005 FORMAT('NSTP iter.:', 8x, F9.4, 2F12.5, 2F11.5, F11.4)
    1015 FORMAT('NSTP iter.:', 6x, F14.5, 2F16.5)
    FLUSH(7)
    FLUSH(4)
  ELSE
    G = XOP * G_3D
  END IF

  G = XOP * G_3D
  STEP = 1 
  DO H = 1, NPAS ! NPAS iterations transient
    CALL CALCNU(CP, DT)
    CALL LUX(CP)
    CALL LUY(CP)
    CALL LUZ(CP)
    IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)

    IF (MOD(H, ITER) == 0) THEN
      IF (OPTION_RE_IM.EQ.1) WRITE(ITER_FILENAME,'(A,I0,A)') 'im3d-den-', STEP, '.txt'
      IF (OPTION_RE_IM.EQ.2) WRITE(ITER_FILENAME,'(A,I0,A)') 're3d-den-', STEP, '.txt'

      OPEN(101, FILE = ITER_FILENAME)

      CP2 = CP * CONJG(CP)
      CALL WRITE_DENSITY(101, CP2)   ! WRITES DENSITY FOR EVERY ITER
      CLOSE(101)

      CALL CHEM(CP, MU, EN)
      IF (OPTION_re_im.EQ.2) CALL NORM(CP, ZNORM)
      CALL RAD(CP2,  RMS)
      WRITE (7, 1007)  STEP, ZNORM, MU/XOP, EN/XOP, RMS(1)
      WRITE (4, 1017) STEP, RMS(2:4)
      1017 FORMAT('NPAS iter.:',I6, F14.5, 2F16.5)
      1007 FORMAT('NPAS iter.:',I6,2x,F9.4, 2F12.5, 2F11.5, F11.4)
      FLUSH(7)
      FLUSH(4)

      STEP = STEP + 1

      IF (OPTION_RE_IM.EQ.1) OPEN(113, FILE = 'im3d-fin-wf.txt')
      IF (OPTION_RE_IM.EQ.2) OPEN(113, FILE = 're3d-fin-wf.txt')

      CALL WRITE_WAVE_FUNCTION(113, CP)
      CLOSE(113)

    END IF
  END DO

  IF (NRUN /= 0) THEN
    DO K = 1, NRUN ! NRUN iterations to check convergence
      CALL CALCNU(CP,DT)
      CALL LUX(CP)
      CALL LUY(CP)
      CALL LUZ(CP)
      IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)
    END DO
    IF (OPTION_re_im.EQ.2) CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2, RMS)

    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(1)
    WRITE (4, 1019) RMS(2:4)
    1006 FORMAT('NRUN iter.:', 8x, F9.4, 2F12.5, 2F11.5, F11.4)
    1019 FORMAT('NRUN iter.:', 6x, F14.5, 2F16.5)
    FLUSH(7)
    FLUSH(4)
  END IF

!  IF (OPTION_RE_IM.EQ.1) OPEN(13, FILE = 'im3d-fin-den2d.txt')
!  IF (OPTION_RE_IM.EQ.2) OPEN(13, FILE = 're3d-fin-den2d.txt')

 ! CALL WRITE_DENSITY(13, CP2)
 ! CLOSE(13)

  IF (OPTION_RE_IM.EQ.1) OPEN(113, FILE = 'im3d-fin-wf.txt')
  IF (OPTION_RE_IM.EQ.2) OPEN(113, FILE = 're3d-fin-wf.txt')

  CALL WRITE_WAVE_FUNCTION(113, CP)
  CLOSE(113)

  ! IF (OPTION_RE_IM.EQ.1) OPEN(31, FILE = 'im3d-den3d.txt')
  ! IF (OPTION_RE_IM.EQ.2) OPEN(31, FILE = 're3d-den3d.txt')
  ! CALL WRITE_3D(31, CP2)
  ! CLOSE(31)

  IF (OPTION_RE_IM.EQ.1) THEN 
    OPEN(11, FILE = 'im3d-den1d_z.txt')
    OPEN(12, FILE = 'im3d-den1d_x.txt')
    OPEN(13, FILE = 'im3d-den1d_y.txt')
  ELSE
    OPEN(11, FILE = 're3d-den1d_z.txt')
    OPEN(12, FILE = 're3d-den1d_x.txt')
    OPEN(13, FILE = 're3d-den1d_y.txt')
  END IF

  CALL DEN1DZ(11, CP2, DEN1Z)
  CALL DEN1DX(12, CP2, DEN1X)
  CALL DEN1DY(13, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
  CLOSE(13)

  CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2)) DEALLOCATE(CP2)

  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE,COUNT_MAX) 
  CALL CPU_TIME(T2)
  END_D = DBLE(CLCK_COUNTS_END)
  START_D = DBLE(CLCK_COUNTS_BEG)
  IF (END_D < START_D) END_D = END_D + DBLE(COUNT_MAX)
  WRITE (7, 1001)
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I8,A)') ' Clock Time: ', INT(( END_D  -  START_D )/DBLE(CLCK_RATE)), ' seconds'
  WRITE (7,'(A,I8,A)') '   CPU Time: ', INT(T2-T1), ' seconds'
  CLOSE (7)
END PROGRAM GROSS_PITAEVSKII_SSCN_3D

SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : X, Y, Z, X2, Y2, Z2, V, CP, R2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CALC, CGAC
  IMPLICIT NONE

  ALLOCATE(X(0:NX))
  ALLOCATE(X2(0:NX))
  ALLOCATE(Y(0:NY))
  ALLOCATE(Y2(0:NY))
  ALLOCATE(Z(0:NZ))
  ALLOCATE(Z2(0:NZ))
  ALLOCATE(V(0:NX, 0:NY, 0:NZ)) 
  ALLOCATE(CP(0:NX, 0:NY, 0:NZ))
  ALLOCATE(R2(0:NX, 0:NY, 0:NZ))
  ALLOCATE(CALA(0:NX,0:NY))
  ALLOCATE(CGAA(0:NX,0:NY))
  ALLOCATE(CALB(0:NX,0:NY))
  ALLOCATE(CGAB(0:NX,0:NY))
  ALLOCATE(CALC(0:NZ))
  ALLOCATE(CGAC(0:NZ))
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, Y, Z, X2, Y2, Z2, V, CP, R2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CALC, CGAC
  IMPLICIT NONE

  IF (ALLOCATED(X)) DEALLOCATE(X)
  IF (ALLOCATED(X2)) DEALLOCATE(X2)
  IF (ALLOCATED(Y)) DEALLOCATE(Y)
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)
  IF (ALLOCATED(Z)) DEALLOCATE(Z)
  IF (ALLOCATED(Z2)) DEALLOCATE(Z2)
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(R2)) DEALLOCATE(R2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
  IF (ALLOCATED(CALC)) DEALLOCATE(CALC)
  IF (ALLOCATED(CGAC)) DEALLOCATE(CGAC)
END SUBROUTINE FREE_VARIABLES

SUBROUTINE INITIALIZE()
  ! Routine that initializes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI, NSTP
  USE GPE_DATA, ONLY : GAMMA, NU, LAMBDA, DX, DY, DZ, &
                       CP, X, X2, Y, Y2, Z, Z2, CI,R2,  OPTION_RE_IM,CI,RANDOM,FUNCTION
  IMPLICIT NONE
  REAL (8) :: TMP, TX, TY
  INTEGER :: I, J, K
  REAL (8) ::  SP, PI34
  COMPLEX (8), DIMENSION(0:NX,0:NY) :: TMP2D
  INTEGER, DIMENSION (100) :: seed   
  real (8), dimension((1+NX)*(1+NY)) :: RANDNUM

  
  PI34 = SQRT(PI*SQRT(PI))
  SP = PI34 /SQRT(SQRT(NU * LAMBDA * GAMMA))

  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z

  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    R2(I,J,K)=X(I)**2+Y(J)**2+Z(K)**2
  END DO; END DO; END DO

  IF (NSTP == 0) THEN
    IF (OPTION_RE_IM.EQ.1) WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./imag3d < im3d-fin-wf.txt"
    IF (OPTION_RE_IM.EQ.2) WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real3d < im3d-fin-wf.txt"

    DO K = 0, NZ
      DO J = 0, NY
        DO I = 0, NX
          READ (*, 998) TX, TY
          CP(I,J,K) = CMPLX(TX,TY)
        END DO
        READ(*,*)
      END DO
      READ(*,*)
    END DO
  ELSE

   seed = 13
  IF(RANDOM.EQ.1)  CALL RANDOM_SEED(PUT=seed)
  
    IF(RANDOM.EQ.1)   call random_number(RANDNUM)
 


  
    DO J = 0, NY; DO I = 0, NX
    K=(I+1)*(J+1)
    
   IF(FUNCTION.EQ.0)     TMP2D(I,J)= EXP (2.d0*PI*CI*RANDNUM(K))
    IF(FUNCTION.EQ.1)     TMP2D(I,J)=(X(I)+CI*Y(J))* EXP (2.d0*PI*CI*RANDNUM(K))
 
  END DO; END DO
    !$OMP PARALLEL DO PRIVATE(I,J,K,TMP)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
      TMP = ( GAMMA * X2(I) +  NU * Y2(J) + LAMBDA * Z2(K) )/2.0D0
      CP(I,J,K) =  TMP2D(I,J)* EXP(-TMP)/SP
    END DO; END DO; END DO
    !$OMP END PARALLEL DO
  END IF
  998 FORMAT(ES16.9, 1X, ES16.9)
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
  ! Calculates the harmonic oscillator potential term V.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : XOP, V, X2, Y2, Z2, GAMMA, NU, LAMBDA
  IMPLICIT NONE

  INTEGER :: I, J, K
  REAL (8) :: GAMMA2, NU2, LAMBDA2

  GAMMA2 = GAMMA * GAMMA
  NU2 = NU * NU
  LAMBDA2 = LAMBDA*LAMBDA

  !$OMP PARALLEL DO PRIVATE(I,J,K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    V(I,J,K) = XOP * ( GAMMA2 * X2(I) + NU2 * Y2(J) + LAMBDA2 * Z2(K) ) / 2.0D0
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUX and LUY.
  USE COMM_DATA, ONLY : NXX, NYY, NZZ
  USE GPE_DATA, ONLY : DX, DY, DZ, DT, X, Y, Z, XOP, OMEGA,  OPTION_RE_IM,CI
  USE CN_DATA
  IMPLICIT NONE

  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
  COMPLEX (8) :: CDT, CIJ

  IF (OPTION_RE_IM.EQ.1) CIJ = CMPLX(1.D0,0.D0)
  IF (OPTION_RE_IM.EQ.2) CIJ = CMPLX(0.D0,1.D0)

  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)
  DZ2 = DZ*DZ

  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  DZZ = 1.0D0/DZ2
  CDT = CIJ*DT

  CA0 = 1.0D0 + CDT*DXX
  CA0R = 1.0D0 - CDT*DXX
  CB0 = 1.0D0 + CDT*DYY
  CB0R = 1.0D0 - CDT*DYY
  CC0 = 1.D0 + CDT*DZZ
  CC0R = 1.D0 - CDT*DZZ

  C0 = CIJ*CI*DT*XOP*OMEGA/2.0D0

  CTMPX = C0/(2.0D0*DX)
  CT0 = CDT*DXX/2.0D0
  CAM = -(CT0 - CTMPX*Y)
  CAP = -(CT0 + CTMPX*Y)

  DO J = 0, NY
    CALA(NXX, J) = 0.0D0
    CGAA(NXX, J) = -1.0D0/CA0
    DO I = NXX, 1, -1
      CALA(I-1,J) = CAM(J)*CGAA(I,J)
      CGAA(I-1,J) = -1.0D0/(CA0+CAP(J)*CALA(I-1,J))
    END DO
  END DO

  CTMPY = C0/(2.0D0*DY)
  CT0 = CDT*DYY/2.0D0
  CBM = -(CT0 + CTMPY*X)
  CBP = -(CT0 - CTMPY*X)

  DO I = 0, NX
    CALB(I, NYY) = 0.0D0
    CGAB(I, NYY) = -1.0D0/CB0
    DO J = NYY, 1, -1
      CALB(I,J-1) = CBM(I)*CGAB(I,J)
      CGAB(I,J-1) = -1.0D0/(CB0+CBP(I)*CALB(I,J-1))
    END DO
  END DO

  CT0Z = -CDT*DZZ/2.0D0
  CALC(NZZ) = 0.0D0
  CGAC(NZZ) = -1.0D0/CC0
  DO K = NZZ, 1, -1
    CALC(K-1) = CT0Z*CGAC(K)
    CGAC(K-1) = -1.0D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
  ! Solves the partial differential equation with the potential and
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY, NZ, PI
  USE GPE_DATA, ONLY : OPTION, V, G, OPTION_RE_IM, CI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT

  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2,  TMP3D
  COMPLEX (8) :: CIJ
  INTEGER :: I, J, K

  IF (OPTION_RE_IM.EQ.1) CIJ=CMPLX(1.D0,0.D0)
  IF (OPTION_RE_IM.EQ.2) CIJ=CMPLX(0.D0,1.D0)

  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    P2(I,J,K)  = CP(I,J,K) * CONJG(CP(I,J,K))
    TMP3D(I,J,K) = (V(I,J,K) + G * P2(I,J,K))
    CP(I,J,K) = CP(I,J,K) * EXP(-CIJ * DT * TMP3D(I,J,K))
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX
  USE GPE_DATA, ONLY : option_re_im
  USE CN_DATA, ONLY : CAP, CAM, CA0, CA0R, CALA, CGAA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE
  COMPLEX (8) :: CXX
  INTEGER :: I, J, K

  !$OMP PARALLEL DO PRIVATE(I, J, K, CXX)
  DO K = 0, NZ ; DO J = 0, NY
    IF (option_re_im.eq.1) CBE(NXX,J,K) = 0.d0
    IF (option_re_im.eq.2) CBE(NXX,J,K) = CP(NX,J,K)

    DO I = NXX, 1, -1
      CXX = -CAP(J) * CP(I+1,J,K) + CA0R * CP(I,J,K) - CAM(J) * CP(I-1,J,K)
      CBE(I-1,J,K) = CGAA(I,J) * (CAP(J) * CBE(I,J,K)- CXX)
    END DO
    CP(0,J,K) = 0.0D0
    DO I = 0, NXX
      CP(I+1,J,K) = CALA(I,J) * CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(NX,J,K) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
!-----------------------------
! Boundary condition periodic:
!      CP(0,J,K) = CP(NX,J,K)
!      CP(1,J,K) = CP(NXX,J,K)
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ, NYY
  USE CN_DATA, ONLY : CBP, CBM, CB0, CB0R, CALB, CGAB
  USE GPE_DATA, ONLY : option_re_im
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE
  COMPLEX (8) :: CYY
  INTEGER :: I, J, K

  !$OMP PARALLEL DO PRIVATE(I, J, K, CYY)
  DO K = 0, NZ; DO I = 0, NX
    IF (option_re_im.eq.1) CBE(I,NYY,K) = 0.D0
    IF (option_re_im.eq.2) CBE(I,NYY,K) = CP(I,NY,K)

    DO J = NYY, 1, -1
      CYY = -CBP(I) * CP(I,J+1,K) + CB0R * CP(I,J,K) - CBM(I) * CP(I,J-1,K)
      CBE(I,J-1,K) = CGAB(I,J) * (CBP(I) * CBE(I,J,K) - CYY)
    END DO
    CP(I,0,K) = 0.0D0
    DO J = 0, NYY
      CP(I,J+1,K) = CALB(I,J) * CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(I,NY,K) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
!-----------------------------
! Boundary condition periodic:
!        CP(I,0,:) = CP(I,NY,:)
!        CP(I,1,:) = CP(I,NYY,:)
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
  ! Solves the partial differential equation only with the Z-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ, NZZ
  USE CN_DATA, ONLY : CC0R, CT0Z, CALC, CGAC
  USE GPE_DATA, ONLY : option_re_im
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
  COMPLEX (8) :: CBE(0:NX,0:NY,0:NZ)
  COMPLEX (8) :: CZZ
  INTEGER :: I, J, K

  !$OMP PARALLEL DO PRIVATE(I, J, K, CZZ)
  DO J = 0, NY; DO I = 0, NX
    IF (option_re_im.eq.1) CBE(I, J, NZZ) = 0.d0
    IF (option_re_im.eq.2) CBE(I, J, NZZ) = CP(I, J, NZ)

    DO K = NZZ, 1, -1
      CZZ = -CT0Z * CP(I,J,K+1) + CC0R * CP(I,J,K) - CT0Z * CP(I,J,K-1)
      CBE(I, J, K-1) = CGAC(K) * (CT0Z * CBE(I,J,K) - CZZ)
    END DO
    CP(I,J,0) = 0.0D0
    DO K = 0, NZZ
      CP(I,J,K+1) = CALC(K) * CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(I,J,NZ) = 0.0D0
  END DO; END DO
  !$OMP END PARALLEL DO
!-----------------------------
! Boundary condition periodic:
! DO K = 0, NZZ
! CP(I,J,K+1) = CALC(K)*CP(I,J,K) + CBE(K)
! END DO
! CP(I,J,0) = CP(I,J,NZ)
! CP(I,J,1) = CP(I,J,NZZ)
!-----------------------------
END SUBROUTINE LUZ

SUBROUTINE NORM(CP, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE OMP_LIB
  USE GPE_DATA, ONLY : DX, DY, DZ, option_re_im
  USE COMM_DATA, ONLY : NX, NY, NZ
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY,DZ) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY, DZ
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
  INTEGER :: I, J, K

  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    P2(I,J,K) = CP(I,J,K) * CONJG(CP(I,J,K))
  END DO; END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = SQRT(INTEGRATE(P2, DX, DY, DZ))

  IF (option_re_im.EQ.1) THEN
    !$OMP PARALLEL DO PRIVATE(I, J, K)
    DO K = 0, NZ; DO J = 0, NY;  DO I = 0, NX
      CP(I,J,K) = CP(I,J,K)/ZNORM
    END DO; END DO; END DO
    !$OMP END PARALLEL DO
  END IF
END SUBROUTINE NORM

SUBROUTINE NORMCHEM(CPR, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE OMP_LIB
  USE GPE_DATA, ONLY : DX, DY, DZ
  USE COMM_DATA, ONLY : NX, NY, NZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CPR
  REAL (8), INTENT(OUT) :: ZNORM

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY,DZ) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY, DZ
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
  INTEGER :: I, J, K

  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    P2(I,J,K) = CPR(I,J,K) * CPR(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = INTEGRATE(P2, DX, DY, DZ)
END SUBROUTINE NORMCHEM

SUBROUTINE RAD(CP2, R)
  ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, X2, Y2, Z2, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: CP2
  REAL (8), DIMENSION(:), INTENT(OUT) :: R

  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      USE COMM_DATA, ONLY : NX, NY, NZ
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D

  TMP3D = R2*CP2
  R(1) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))

  FORALL(K=0:NZ, J=0:NY) TMP3D(:,J,K) = X2 * CP2(:,J,K)
  R(2) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))

  FORALL(K=0:NZ, I=0:NX) TMP3D(I,:,K) = Y2 * CP2(I,:,K)
  R(3) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))

  FORALL(J=0:NY, I=0:NX) TMP3D(I,J,:) = Z2 * CP2(I,J,:)
  R(4) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, V, G, OMEGA, X, Y, CI,XOP
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN

  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF

    FUNCTION INTEGRATE(P2, DX, DY, DZ) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY, DZ
      REAL (8) :: RES
    END FUNCTION INTEGRATE

    SUBROUTINE NORMCHEM(CPR, ZNORM)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CPR
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORMCHEM
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2, GP2, DP2, CPR,CPI,P2R
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D, EMP3D, DPLZ
  REAL (8), DIMENSION(0:NX, 0:NY,0:NZ) :: DPXR, DPYR, DPXI,DPYI, DPZR
  REAL (8) :: ZNORM

  MU = 0.0D0
  EN = 0.0D0

  CPR=CP
  CPI=AIMAG(CP)

  DO K = 0, NZ; DO I = 0, NX
    DPYR(I,0:NY,K) = DIFF(CPR(I,0:NY,K), DY)
    DPYI(I,0:NY,K) = DIFF(CPI(I,0:NY,K), DY)
  END DO; END DO

  DO K = 0, NZ; DO J = 0, NY
    DPXR(0:NX,J,K) = DIFF(CPR(0:NX,J,K), DX)
    DPXI(0:NX,J,K) = DIFF(CPI(0:NX,J,K), DX)
  END DO; END DO

  DO J = 0, NY; DO I = 0, NX
    DPZR(I,J,0:NZ) = DIFF(CPR(I,J,0:NZ), DZ)
  END DO; END DO

  DP2 = DPXR*DPXR + DPYR*DPYR + DPZR*DPZR

  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    DPLZ(I,J,K) = CPR(I,J,K) * ( X(I)*DPYI(I,J,K) - Y(J)*DPXI(I,J,K) )
  END DO; END DO; END DO

  P2 = CP*CONJG(CP)
  P2R=CPR*CPR
  GP2 = G*P2
  TMP3D = (V + GP2) * P2R + DP2 - XOP * (OMEGA * DPLZ)
  EMP3D = (V + 0.5D0 * GP2) * P2R + DP2 - XOP * (OMEGA * DPLZ)

  CALL NORMCHEM(CPR,ZNORM)

  MU = INTEGRATE(TMP3D, DX, DY, DZ)/ZNORM
  EN = INTEGRATE(EMP3D, DX, DY, DZ)/ZNORM
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
  USE COMM_DATA, ONLY : NX, NY, NZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY, DZ
  REAL (8) :: RES

  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE

  REAL (8), DIMENSION(0:NX) :: TMPX
  REAL (8), DIMENSION(0:NY) :: TMPY
  REAL (8), DIMENSION(0:NZ) :: TMPZ
  INTEGER :: I, J, K

  !$OMP PARALLEL DO PRIVATE(I, J, TMPX, TMPY)
  DO K = 0, NZ
    DO J = 0, NY
      DO I = 0, NX
        TMPX(I) = U(I,J,K)
      END DO
      TMPY(J) = SIMP(TMPX, DX)
    END DO
    TMPZ(K) = SIMP(TMPY, DY)
  END DO
  !$OMP END PARALLEL DO
  RES = SIMP(TMPZ, DZ)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX)
  ! Does the spatial integration with Simpson's rule.
  ! N refer to the number of integration points, DX space step, and
  ! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N

  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2)
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N

  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_WAVE_FUNCTION(FUNIT, CP)
  ! Writes the value of wave function (poth real and imaginary parts)
  ! at every spatial point.
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER, INTENT(IN) :: FUNIT
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: CP
  INTEGER :: I, J, K

  DO K = 0, NZ
    DO J = 0, NY
      DO I = 0, NX
        WRITE (FUNIT, 998) REAL(CP(I,J,K)), AIMAG(CP(I,J,K))
      END DO
      WRITE(FUNIT,*)
    END DO
    WRITE(FUNIT,*)
  END DO
  998 FORMAT(ES16.9, 1X, ES16.9)
END SUBROUTINE WRITE_WAVE_FUNCTION

SUBROUTINE WRITE_3D(FUNIT, U2)
  ! Writes the 3D density at every spatial point.
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
  INTEGER :: I, J, K

  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    WRITE(FUNIT, 1000) U2(I,J,K)
  END DO; END DO; END DO
  1000 FORMAT(E17.6E3)
END SUBROUTINE WRITE_3D

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  ! Writes the 2D density cross-section at Z = 0.
  ! The format is (Y,X,den(X,Y)).
  USE COMM_DATA, ONLY : NX, NY, NZ, NZ2
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2

  INTEGER :: I, J

  DO J = 0, NY
     DO I = 0, NX
        WRITE(FUNIT, 999) Y(J), X(I), U2(I,J,NZ2)
     END DO
     WRITE(FUNIT, *)
  END DO
  999 FORMAT(ES13.6, 1X, ES13.6, 1X, ES13.6)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
  ! Writes the integrated 1D density over X dimension.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : X, DY, DZ
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:NX), INTENT(OUT) :: DE1DX
  REAL (8), DIMENSION(0:NX, 0:NZ) :: TMP2D

  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I, K

  FORALL (K = 0:NZ, I = 0:NX) TMP2D(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX
    DE1DX(I) = SIMP(TMP2D(I,0:), DZ)
    WRITE(FUNIT, 1001) X(I), DE1DX(I)
  END DO
  1001 FORMAT(ES13.6, 1X, ES13.6)
END SUBROUTINE DEN1DX

SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
  ! Writes the integrated 1D density over Y dimension.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : Y, DX, DZ
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:NY), INTENT(OUT) :: DE1DY
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D

  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: J, K

  FORALL (K = 0:NZ, J = 0:NY) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY
    DE1DY(J) = SIMP(TMP2D(J,0:), DZ)
    WRITE(FUNIT, 1001) Y(J), DE1DY(J)
  END DO
  1001 FORMAT(ES13.6, 1X, ES13.6)
END SUBROUTINE DEN1DY

SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
  ! Writes the integrated 1D density over Z dimension.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : Z, DX, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:NZ), INTENT(OUT) :: DE1DZ
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D

  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: J, K

  FORALL (K = 0:NZ, J = 0:NY) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
  DO K = 0, NZ
    DE1DZ(K) = SIMP(TMP2D(0:,K), DY)
    WRITE(FUNIT, 1001) Z(K), DE1DZ(K)
  END DO
  1001 FORMAT(ES13.6, 1X, ES13.6)
END SUBROUTINE DEN1DZ

